A Heckler in the Hidden State: Correctness Signals in Diffusion Language Models

Diffusion language models generate code by repeatedly updating a partially masked sequence. We ask whether their internal activations encode code correctness and whether that information can improve generation. Across six diffusion models, linear probes distinguish passing from failing attempts, with the strongest reads generally appearing beyond the early layers. Controls using small semantic mutations support a connection to correctness rather than surface style alone. In comparisons with model confidence, probe point estimates offer no consistent advantage. Adding a probe-derived direction to the residual stream does not yield a dependable improvement in the tested steering settings, while the opposite direction degrades performance. We distinguish these observations from claims about statistical significance or a general inability to steer. Supplementary methods, archived results, and code document the tested interventions and the limits of their statistical calibration and reproducibility.

==> anc/MANIFEST.json <==
{
  "scope": "Compact arXiv ancillary code, data and documentation",
  "hash_algorithm": "sha256",
  "files": {
    "README.md": {
      "bytes": 839,
      "sha256": "8a97b2ae836711f503a33440f0bc152415b6ac5497a443dd24285d76c550018c"
    },
    "code/campaign/analyzeAB.py": {
      "bytes": 6384,
      "sha256": "bc02f04cfe5461d1b5d6003c7246c7daf5948eef6a07033fb7913a8acb74e74e"
    },
    "code/campaign/runA_diffu.py": {
      "bytes": 6345,
      "sha256": "bfa2148099f0a92b96ca920353044107f958760380c39efddb4a4751e62d3c25"
    },
    "code/campaign/runB_qwen.py": {
      "bytes": 5404,
      "sha256": "31f5c2c1bbf83e08545ff712c6fd44f1a7b617d726bcebf6295b80e724a765fa"
    },
    "code/campaign/runD_final.py": {
      "bytes": 6919,
      "sha256": "565d8b3f53c23874d53e285fcb10846f6072f45467be6c83ea47834a48677e9b"
    },
    "code/campaign/runE_steer.py": {
      "bytes": 9636,
      "sha256": "334d07cbda9915e29062c74e9a51a6ee4bbbc030e586101e263f05ea11e172fd"
    },
    "code/campaign/runF_flash.py": {
      "bytes": 7743,
      "sha256": "7a613d89dc0d8216c0e4346d0e319bcf64334e63a66cf55cf9294fd74306fefe"
    },
    "code/campaign/runF_stable.py": {
      "bytes": 10280,
      "sha256": "a29aaf089776e7572d674cdc7fdfa64adf4e7023034948f261ff7798d0c324f0"
    },
    "code/perturbations/neuro_analytic.py": {
      "bytes": 8568,
      "sha256": "f6246edd676713619b3b4c12c46c598222914ed75c5b313893b59d35b5412f25"
    },
    "code/perturbations/neuro_clean.py": {
      "bytes": 11724,
      "sha256": "f3b483b6f81e59e892b50c37ecae4701bcc6c39bd36b719b3afcccf9e15d0763"
    },
    "code/perturbations/pert_ext.py": {
      "bytes": 23801,
      "sha256": "14936b14449430ba3f7221022514081c8245df73bcf6ee02e6073b50f28fa66b"
    },
    "code/perturbations/repro_seed.py": {
      "bytes": 2682,
      "sha256": "409f86ca41a1a7f664057843d8037c73523e0b13fabd540019efc2d3668391c7"
    },
    "code/plotting_reference.py": {
      "bytes": 12318,
      "sha256": "3ad6573a46aa0d88e74e50580dd0dd6ec162e0c98da820b0c940ad182af33738"
    },
    "data/confidence/analyzeA.json": {
      "bytes": 1547,
      "sha256": "8c40e21ec471f9ca294ceffe6ffaf6c4dabcfe7ba74ed8112cb1d2be79d282df"
    },
    "data/confidence/analyzeA32.json": {
      "bytes": 1539,
      "sha256": "30d55d1d90f50c8aa96a34e3219aa21a01c37e98537991a7399b88656fa2fa62"
    },
    "data/confidence/analyzeB.json": {
      "bytes": 1257,
      "sha256": "c8e9ea16fc7b4e2a25dec0653c58add7d0d6e993714ebf758c083f0f8e573f29"
    },
    "data/figure_values.json": {
      "bytes": 17309,
      "sha256": "b18e1846ed57acadd1702da7920552f9592082905487f3c5ff99ad596cc3049f"
    },
    "data/final_layer/runD.json": {
      "bytes": 1819,
      "sha256": "60e84ead9d29f911f2199f1688a9face1a55461e3fe612f614efb894e069cbdf"
    },
    "data/final_layer/runFS.json": {
      "bytes": 560,
      "sha256": "5388a0d6dde7a4914ffc9134ddf26dfe7ace13400424e6523766976705100760"
    },
    "data/final_layer/runFS_probe.log": {
      "bytes": 520,
      "sha256": "d460be4cb48e054c2b3bf0e3113efd3caa5e11ced1df7ed4f987dc60d4f1d65f"
    },
    "data/final_layer/runF_flash.json": {
      "bytes": 822,
      "sha256": "b7d78f10a06d52268e91eefbd52350d09b9e999da3dc5b8647a1bc01988ead12"
    },
    "data/mutants/runC_hep.json": {
      "bytes": 994,
      "sha256": "822ba93c832d011849726884de284fb74efaab14d92a0af9102d647af66a2b9e"
    },
    "data/mutants/runC_ref.json": {
      "bytes": 994,
      "sha256": "e9c60b23f40568e03ade826558c640403ab4f06ee3fbf1b5cbe85b83d14fd3c4"
    },
    "data/perturbations/interventions/DiffuCoder-7B-cpGRPO__behavioral.json": {
      "bytes": 998,
      "sha256": "94eb367af5062012255acdec90c722fd25caa5cad29c0d887babd91ce22db5ed"
    },
    "data/perturbations/interventions/DiffuCoder-7B-cpGRPO__causal.json": {
      "bytes": 3801,
      "sha256": "78b8ab5d2e75cc9001f0e71b716b36c9346496daafb8b934f5a3f0a2953a6c74"
    },
    "data/perturbations/interventions/DiffuCoder-7B-cpGRPO__noise.json": {
      "bytes": 3844,
      "sha256": "e2b79a0f6ffd9f1f51f6577f1c0036a615d031534e644620c4f6cb9b1bf9ea62"
    },
    "data/perturbations/interventions/Dream-Coder-7B__causal.json": {
      "bytes": 3780,
      "sha256": "b90e242900f8828a1682bde72b469f0029bfcd540767121411a35aaceedd2e69"
    },
    "data/perturbations/interventions/LLaDA2.0-mini__causal.json": {
      "bytes": 3776,
      "sha256": "aa1cd75a818cc7c69181dbc3834ab32e8ced18135950a4a9df2f960a87e7f1f5"
    },
    "data/perturbations/interventions/Stable-DiffCoder-8B__causal.json": {
      "bytes": 3802,
      "sha256": "4adb35969373ccdc1fe00120606f041887de9acf1becac35c4d117c67d9ce9b1"
    },
    "data/perturbations/interventions/llada_flash__causal.json": {
      "bytes": 2364,
      "sha256": "42a0c212bf5cb037d97212819c79c96d91fe31c219e859c44a7c43ffe8560ac9"
    },
    "data/perturbations/noise_replicates/neuro_partA_DiffuCoder-7B-cpGRPO.json": {
      "bytes": 19906,
      "sha256": "50fb45773c072507d86434760dbd1f43ba968306eebd369867ba107cf89c61aa"
    },
    "data/perturbations/noise_replicates/neuro_partA_LLaDA2.0-mini.json": {
      "bytes": 19668,
      "sha256": "90d264e87f8a329c7c2efa25340aa522fefff5a7b5a47c16efbd2763c66de4d1"
    },
    "data/perturbations/noise_replicates/neuro_partA_llada_flash.json": {
      "bytes": 19595,
      "sha256": "1d5f8a978e3ba1018b83e9a1ae0841c24b30094eb086e02efdce9c48c651ddde"
    },
    "data/probing/decode_DiffuCoder-7B.json": {
      "bytes": 44691,
      "sha256": "46e071a204da242c5410610c3faa0c05a2e600000741c58a65174aa18692cec5"
    },
    "data/probing/decode_Dream-Coder-7B.json": {
      "bytes": 44007,
      "sha256": "7d0424d2d9b2bd3034f593c2c6739ed5e835520c2343ab62ab7be26025c7f0e4"
    },
    "data/probing/decode_LLaDA-flash-100B.json": {
      "bytes": 46384,
      "sha256": "1a54082d038ad512dc7dd615f57071738ea90dd6209429e905546f3b84ca560f"
    },
    "data/probing/decode_LLaDA2.0-mini.json": {
      "bytes": 45381,
      "sha256": "d89f8e080105f8d70f9e137c7632f4acdce0c94b79403108c7ce1da71e3df91b"
    },
    "data/probing/decode_Stable-DiffCoder-8B.json": {
      "bytes": 50990,
      "sha256": "4fcf0334030e8afa8227ff39c45fae4de81ec53ab24dc83bbc9c1be0ad12bef7"
    },
    "data/probing/decode_UltraLLaDA-8B.json": {
      "bytes": 57028,
      "sha256": "5a4a51154470cc99b273cbef32410ae5334b6f0606e4e635801a7d4dd34dc19f"
    },
    "data/steering/runE_shard0.jsonl": {
      "bytes": 2550,
      "sha256": "74d1c59aff646e27c5db7647f3d7d96e459688a945fc620faa6ffea256a6a342"
    },
    "data/steering/runE_shard1.jsonl": {
      "bytes": 2563,
      "sha256": "019eb3767e928ef3d7aa21cd2cb47a1ed65d5dd50cfad6c856f9648f49e0c7f6"
    },
    "data/steering/runE_shard2.jsonl": {
      "bytes": 2545,
      "sha256": "0627aa4436094b98bbbd71a24ef28edc89cb132dd3095fc9e50d8e4779e76446"
    },
    "data/steering/runE_shard3.jsonl": {
      "bytes": 2570,
      "sha256": "644a5ebaa0e879ba4d493a28d4b042b7032febd04f7160047ecc371fa9034981"
    },
    "data/steering/runE_shard4.jsonl": {
      "bytes": 2558,
      "sha256": "904965e0a190a4e6924ef2709703428590f4f62d213b3f754cabbacb22695296"
    },
    "data/steering/runE_shard5.jsonl": {
      "bytes": 2532,
      "sha256": "8323aaaed4302c95b9fdfd5b644d20bb62867c5eabdd98583710cf813a83517b"
    },
    "data/tables/bug_tests.csv": {
      "bytes": 214,
      "sha256": "b652506f72a1e6321424a3a98cc9a750554e5e58d52266f40358b015a5e84af8"
    },
    "data/tables/confidence_comparison.csv": {
      "bytes": 1020,
      "sha256": "e6a407972adc8cdf930fa680598bf29d33bf9b8aebd3fce92f1e3bd64304c1a5"
    },
    "data/tables/depth_curves.csv": {
      "bytes": 8708,
      "sha256": "9969721fdf09ecc3b278d4ec7e2625b39cf03e50d788ae9ead6b97a36bedad8f"
    },
    "data/tables/final_layer_battery.csv": {
      "bytes": 320,
      "sha256": "11f8aa2559aac9d064259fa2db8b23058a3f7dfae37835a9ba46c499123b1201"
    },
    "data/tables/noise_curves.csv": {
      "bytes": 1202,
      "sha256": "974d5411a9f8315635ef41c9468368a68f6a28db1c214e510706a9df92e68c6d"
    },
    "data/tables/steering_arms.csv": {
      "bytes": 300,
      "sha256": "433a9f8a4398c7e25e4675157475921c1aa0eefd89db9d9b037c22fbcdfdb429"
    },
    "docs/DATA_GUIDE.md": {
      "bytes": 4870,
      "sha256": "767a54a64eb37b725d5778f8822eb776caafe57d0b1ab16c3c54fe070d6a08ad"
    },
    "docs/EXPERIMENTS.md": {
      "bytes": 5756,
      "sha256": "874fa60cdd8a14498516b87af465768416767d07a42d20ffe8d66cd25b2b0f35"
    },
    "docs/PROVENANCE.md": {
      "bytes": 2370,
      "sha256": "f07f4cc1b9f7b18d328e1eb0be9d96a166702789c9225e9c2609aee9b4787974"
    },
    "docs/REPRODUCING.md": {
      "bytes": 2597,
      "sha256": "08e3e77b469699dc4759b7aaa26da084fc66c6b7d317b1328b276245a6b6571a"
    },
    "docs/source_mapping.json": {
      "bytes": 13511,
      "sha256": "1873cab64887450bb6467117987f023c0e09ab5a803d7e0034de21aedcc7b1ac"
    },
    "requirements/experiments.in": {
      "bytes": 252,
      "sha256": "889953ed529e61f8ebdc1fd13a97fc56cbc50d40b2e57111b1802b4359a1365b"
    },
    "requirements/figures.txt": {
      "bytes": 82,
      "sha256": "58afb227303b0cfd93109b31d472d42c3648af164a9372739b270155ed147ae9"
    },
    "scripts/manifest.py": {
      "bytes": 1976,
      "sha256": "f727c40588fccf909b8c1b0974e86aa76ef1c59292a2af0a59408321e33a7776"
    },
    "scripts/plot_figures.py": {
      "bytes": 18768,
      "sha256": "e695138955f761433888c29e2bc8e7022bb311740fbe0aea86c25ad6e8fb8e22"
    }
  }
}


==> anc/README.md <==
# Supplementary code and result data

This directory accompanies A Heckler in the Hidden State: Correctness Signals in Diffusion Language Models. It includes the available research scripts, compact result summaries, and the inputs needed to redraw seven figures.

From this directory, install requirements/figures.txt, then run:

```bash
python scripts/manifest.py
python scripts/plot_figures.py
```

Figures are written to build/figures/. See docs/EXPERIMENTS.md for experimental settings and dependencies, and docs/PROVENANCE.md for the source mapping. The complete manuscript sources are one directory above this one. This compact tree includes the plot and manifest scripts; its docs/REPRODUCING.md gives direct XeLaTeX commands for the enclosing manuscript. The compact supplement does not include model weights or activation shards.


==> anc/code/campaign/analyzeAB.py <==
#!/usr/bin/env python
"""Analysis for Run A (DiffuCoder) and Run B (Qwen2.5-Coder):
probe AUC vs the model's own confidence, same within-problem protocol, strict nulls.

Protocol (matches the study): per-problem centering, K-fold by problem, difference-of-means
direction, within-problem AUC averaged over problems. The probe's shuffle null re-runs the
WHOLE pipeline including argmax-over-layers, x200. Confidence baselines get the same
within-problem shuffle null (no layer choice to correct for).

Outputs JSON + prints. Run:  analyzeAB.py --run A|B --glob '~/jlens/out/runA/runA_shard*.pt'
"""
import argparse, glob, json, os
import numpy as np
import torch


def wauc_one(y, s):
    o = np.argsort(s)
    r = np.empty(len(s), float); r[o] = np.arange(1, len(s) + 1)
    n1, n0 = int((y == 1).sum()), int((y == 0).sum())
    if n1 == 0 or n0 == 0:
        return np.nan
    return float((r[y == 1].sum() - n1 * (n1 + 1) / 2) / (n1 * n0))


def within_auc(y, s, prob, rng=None):
    """Mean within-problem AUC; optional within-problem label shuffle."""
    yy = y.copy()
    if rng is not None:
        for p in np.unique(prob):
            m = prob == p
            yy[m] = rng.permutation(yy[m])
    v = []
    for p in np.unique(prob):
        m = prob == p
        if len(set(yy[m])) < 2:
            continue
        v.append(wauc_one(yy[m], s[m]))
    return float(np.nanmean(v)) if v else np.nan


def probe_scores(X, y, prob, folds=5, seed=0):
    """X [N, L, d] centered per problem -> out-of-fold projection scores [N, L]."""
    uq = np.unique(prob)
    rr = np.random.default_rng(seed)
    order = uq.copy(); rr.shuffle(order)
    S = np.full((len(y), X.shape[1]), np.nan, np.float32)
    for te_p in np.array_split(order, folds):
        te = np.isin(prob, te_p); tr = ~te
        d = X[tr & (y == 1)].mean(0) - X[tr & (y == 0)].mean(0)
        d /= np.maximum(np.linalg.norm(d, axis=-1, keepdims=True), 1e-9)
        S[te] = np.einsum("nld,ld->nl", X[te], d)
    return S


def probe_with_null(X, y, prob, n_perm=200):
    """Returns (auc, bestL, curve, null_mean, null_sd, z). Null repeats argmax-over-layers."""
    S = probe_scores(X, y, prob)
    nL = X.shape[1]
    curve = [within_auc(y, S[:, L], prob) for L in range(nL)]
    bestL = int(np.nanargmax(curve))
    nulls = []
    for i in range(n_perm):
        rg = np.random.default_rng(1000 + i)
        per_layer = [within_auc(y, S[:, L], prob, rng=np.random.default_rng(1000 + i)) for L in range(nL)]
        nulls.append(np.nanmax(per_layer))
    nulls = np.array(nulls)
    z = (curve[bestL] - nulls.mean()) / (nulls.std() + 1e-9)
    return curve[bestL], bestL, curve, float(nulls.mean()), float(nulls.std()), float(z)


def conf_with_null(y, s, prob, n_perm=200):
    a = within_auc(y, s, prob)
    nulls = np.array([within_auc(y, s, prob, rng=np.random.default_rng(2000 + i)) for i in range(n_perm)])
    return float(a), float(nulls.mean()), float(nulls.std()), float((a - nulls.mean()) / (nulls.std() + 1e-9))


def paired_boot(y, s_probe, s_conf, prob, n_boot=2000):
    """Bootstrap (cluster by problem) of probe_auc - conf_auc."""
    uq = np.unique(prob)
    diffs = []
    rg = np.random.default_rng(7)
    for _ in range(n_boot):
        pick = rg.choice(uq, len(uq), replace=True)
        idx = np.concatenate([np.flatnonzero(prob == p) for p in pick])
        d = within_auc(y[idx], s_probe[idx], prob[idx]) - within_auc(y[idx], s_conf[idx], prob[idx])
        diffs.append(d)
    diffs = np.array(diffs)
    return float(np.nanmean(diffs)), float(np.nanpercentile(diffs, 2.5)), float(np.nanpercentile(diffs, 97.5))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--run", required=True, choices=["A", "B"])
    ap.add_argument("--glob", required=True)
    ap.add_argument("--n_perm", type=int, default=200)
    ap.add_argument("--out", required=True)
    a = ap.parse_args()

    rows = []
    for f in sorted(glob.glob(os.path.expanduser(a.glob))):
        rows.extend(torch.load(f, weights_only=False))
    print(f"[{a.run}] {len(rows)} rollouts from {len(set(r['task_id'] for r in rows))} mixed problems")
    y = np.array([1.0 if r["pass"] else 0.0 for r in rows])
    prob = np.array([r["task_id"] for r in rows])

    if a.run == "A":
        # acts: [steps, layers, d] -> last denoising step
        X = np.stack([r["acts"][-1].float().numpy() for r in rows])           # [N, L, d]
        confs = {"conf_vis": np.array([r["conf_vis"] for r in rows]),
                 "entropy_vis_neg": -np.array([r["entropy_vis"] for r in rows])}
        if rows[0].get("conf_masked") is not None:
            confs["conf_masked"] = np.array([r["conf_masked"] for r in rows])
    else:
        X = np.stack([r["act_mean"].float().numpy() for r in rows])           # [N, L+1, d]
        confs = {"conf": np.array([r["conf"] for r in rows]),
                 "entropy_neg": -np.array([r["entropy"] for r in rows])}

    # per-problem centering
    Xc = X.astype(np.float32)
    for p in np.unique(prob):
        m = prob == p
        Xc[m] -= Xc[m].mean(0, keepdims=True)

    res = {"n_rollouts": len(rows), "n_problems": int(len(np.unique(prob))),
           "n_pass": int(y.sum())}

    auc_p, bestL, curve, nm, ns, z = probe_with_null(Xc, y, prob, a.n_perm)
    res["probe"] = {"auc": auc_p, "layer": bestL, "null": [nm, ns], "z": z,
                    "curve": [None if np.isnan(c) else round(c, 4) for c in curve]}
    print(f"PROBE  auc={auc_p:.3f} @L{bestL}  null={nm:.3f}±{ns:.3f}  z={z:+.2f}")
    print("  depth: " + " ".join(f"L{L}:{curve[L]:.2f}" for L in range(0, len(curve), max(1, len(curve)//14))))

    S = probe_scores(Xc, y, prob)
    s_probe = S[:, bestL]
    res["confidence"] = {}
    for name, s in confs.items():
        ac, cm, cs, cz = conf_with_null(y, s, prob, a.n_perm)
        d, lo, hi = paired_boot(y, s_probe, s, prob)
        res["confidence"][name] = {"auc": ac, "null": [cm, cs], "z": cz,
                                   "probe_minus_this": [d, lo, hi]}
        beats = "probe BEATS it" if lo > 0 else ("probe does NOT beat it" if hi < 0 else "inconclusive")
        print(f"CONF   {name:<14} auc={ac:.3f} z={cz:+.2f}   probe-minus={d:+.3f} CI[{lo:+.3f},{hi:+.3f}]  -> {beats}")

    json.dump(res, open(os.path.expanduser(a.out), "w"), indent=2)
    print(f"ANALYZE_DONE run={a.run} -> {a.out}")


if __name__ == "__main__":
    main()


==> anc/code/campaign/runA_diffu.py <==
#!/usr/bin/env python
"""Run A: DiffuCoder MBPP+ corpus — all-layer pooled activations (per denoising step),
pass/fail labels, and THREE self-confidence scores per rollout:
  conf_vis    mean logprob of the completion, all tokens visible (bidirectional; naive)
  conf_masked mean logprob of the completion with response positions MASKED (the model's
              generative prior confidence given the prompt — the honest diffusion analog)
  entropy_vis mean per-position token entropy (visible forward)
Diffusion convention: logits at position i predict token i (no AR shift).
Shardable: --shard K --n_shards N (task index mod N == K).
"""
import argparse, os, sys, time, json
import numpy as np, torch
import torch.nn.functional as F
sys.path.insert(0, os.path.expanduser("~/jlens/code"))
from concurrent.futures import ThreadPoolExecutor
from transformers import AutoModel, AutoTokenizer
from jcode import DATASETS, build_prompt, extract_code, grade_task


def get_logits(model, ids, attn):
    out = model(input_ids=ids, attention_mask=attn)
    lg = getattr(out, "logits", None)
    if lg is not None:
        return lg
    h = out.last_hidden_state
    core = getattr(model, "model", model)
    if hasattr(core, "norm"):
        h = core.norm(h)
    W = model.get_output_embeddings()
    return F.linear(h, W.weight)


@torch.no_grad()
def selfconf(model, tok, full_ids, plen, dev):
    """full_ids: [seq] prompt+completion. Returns (conf_vis, entropy_vis, conf_masked)."""
    ids = full_ids.unsqueeze(0).to(dev)
    attn = torch.ones_like(ids)
    tgt = full_ids[plen:].to(dev)
    lp = torch.log_softmax(get_logits(model, ids, attn).float(), -1)[0, plen:]
    conf_vis = float(lp.gather(-1, tgt[:, None]).mean())
    ent = float(-(lp.exp() * lp).sum(-1).mean())
    conf_masked = None
    mid = tok.mask_token_id
    if mid is None:
        for cand in ("<|mask|>", "<mask>", "[MASK]"):
            i = tok.convert_tokens_to_ids(cand)
            if i is not None and i >= 0 and i != tok.unk_token_id:
                mid = i
                break
    if mid is not None:
        ids_m = ids.clone()
        ids_m[0, plen:] = mid
        lm = torch.log_softmax(get_logits(model, ids_m, attn).float(), -1)[0, plen:]
        conf_masked = float(lm.gather(-1, tgt[:, None]).mean())
    return conf_vis, ent, conf_masked


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="apple/DiffuCoder-7B-cpGRPO")
    ap.add_argument("--dataset", default="mbppplus")
    ap.add_argument("--n_tasks", type=int, default=180)
    ap.add_argument("--skip", type=int, default=0)
    ap.add_argument("--n_roll", type=int, default=8)
    ap.add_argument("--max_new", type=int, default=256)
    ap.add_argument("--tok_per_step", type=int, default=8)
    ap.add_argument("--temp", type=float, default=0.8)
    ap.add_argument("--shard", type=int, default=0)
    ap.add_argument("--n_shards", type=int, default=1)
    ap.add_argument("--threads", type=int, default=8)
    ap.add_argument("--out", default=os.path.expanduser("~/jlens/out/runA"))
    a = ap.parse_args()
    os.makedirs(a.out, exist_ok=True)
    torch.set_num_threads(a.threads)
    dev = "cpu"

    tok = AutoTokenizer.from_pretrained(a.model, trust_remote_code=True)
    model = AutoModel.from_pretrained(a.model, torch_dtype=torch.bfloat16,
                                      trust_remote_code=True).to(dev).eval()
    core = getattr(model, "model", model)
    layers = core.layers
    nL = len(layers)
    steps = a.max_new // a.tok_per_step
    tasks = DATASETS[a.dataset](a.n_tasks, a.skip)
    mine = [(i, t) for i, t in enumerate(tasks) if i % a.n_shards == a.shard]
    ex = ThreadPoolExecutor(max_workers=8)
    print(f"[runA shard {a.shard}/{a.n_shards}] {len(mine)} tasks x {a.n_roll} rolls, "
          f"{nL} layers, {steps} steps, threads={a.threads}", flush=True)

    plen = {"p": 0}
    bufs = {L: [] for L in range(nL)}
    def mk(L):
        def hook(m, i, o):
            h = o[0] if isinstance(o, tuple) else o
            bufs[L].append(h[:, plen["p"]:, :].mean(1).half().cpu())
        return hook
    for L in range(nL):
        layers[L].register_forward_hook(mk(L))

    store = []
    t_start = time.time()
    for n_done, (ti, t) in enumerate(mine):
        t0 = time.time()
        prompt = build_prompt(tok, t)
        inp = tok(prompt, return_tensors="pt").to(dev)
        plen["p"] = inp.input_ids.shape[1]
        ids = inp.input_ids.repeat(a.n_roll, 1)
        mask = inp.attention_mask.repeat(a.n_roll, 1)
        for L in bufs:
            bufs[L].clear()
        with torch.no_grad():
            out = model.diffusion_generate(
                ids, attention_mask=mask, max_new_tokens=a.max_new, steps=steps,
                temperature=a.temp, top_p=0.95, alg="entropy", alg_temp=0.,
                output_history=False, return_dict_in_generate=True)
        txts = [tok.decode(out.sequences[k][plen["p"]:], skip_special_tokens=False)
                .replace("<|dlm_pad|>", "").replace("<|im_end|>", "") for k in range(a.n_roll)]
        flags = list(ex.map(lambda g: bool(grade_task(extract_code(g), t)), txts))
        solve = float(np.mean(flags))
        mixed = 0.0 < solve < 1.0
        if mixed:
            ns = min(len(bufs[L]) for L in bufs)
            allacts = torch.stack([torch.stack(bufs[L][:ns]) for L in range(nL)], dim=1)
            for k in range(a.n_roll):
                cv, ev, cm = selfconf(model, tok, out.sequences[k].cpu(), plen["p"], dev)
                store.append({"task_id": str(ti), "rollout": f"{ti}_{k}", "pass": flags[k],
                              "conf_vis": cv, "entropy_vis": ev, "conf_masked": cm,
                              "acts": allacts[:, :, k, :].contiguous()})
        dt = time.time() - t0
        el = time.time() - t_start
        print(f"  [{n_done+1}/{len(mine)}] task {ti} solve={solve:.2f}"
              f"{' MIXED-kept' if mixed else ''} {dt:.0f}s (elapsed {el/60:.1f}m)", flush=True)

    outp = os.path.join(a.out, f"runA_shard{a.shard}.pt")
    torch.save(store, outp)
    nt = len(set(s["task_id"] for s in store))
    npass = sum(s["pass"] for s in store)
    print(f"RUNA_DONE shard={a.shard} stored={len(store)} ({npass}P/{len(store)-npass}F) "
          f"mixed_tasks={nt} -> {outp}", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/campaign/runB_qwen.py <==
#!/usr/bin/env python
"""Run B: AR matched-pair probe — Qwen2.5-Coder-7B-Instruct on the SAME MBPP+ pipeline
as the diffusion study. Per rollout: pass/fail label, all-layer pooled residuals
(mean-over-completion + last-token), AR self-confidence (mean logprob, shifted) and
mean token entropy. Mixed problems only, matching the diffusion protocol.
Shardable: --shard K --n_shards N.
"""
import argparse, os, sys, time
import numpy as np, torch
sys.path.insert(0, os.path.expanduser("~/jlens/code"))
from concurrent.futures import ThreadPoolExecutor
import transformers
from jcode import DATASETS, build_prompt, extract_code, grade_task, reduced_capture


@torch.no_grad()
def selfconf_ar(model, tok, prompt_ids, comp_list, dev, batch=8):
    """AR shift: logits at t-1 predict token t. Returns [(mean_logprob, mean_entropy)]."""
    res = []
    p = prompt_ids.shape[0]
    for b0 in range(0, len(comp_list), batch):
        chunk = comp_list[b0:b0 + batch]
        seqs = [torch.cat([prompt_ids, c]) for c in chunk]
        maxlen = max(s.shape[0] for s in seqs)
        ids = torch.full((len(seqs), maxlen), tok.pad_token_id, dtype=torch.long)
        attn = torch.zeros((len(seqs), maxlen), dtype=torch.long)
        for i, s in enumerate(seqs):
            ids[i, :s.shape[0]] = s
            attn[i, :s.shape[0]] = 1
        logits = model(ids.to(dev), attention_mask=attn.to(dev), use_cache=False).logits
        lp = torch.log_softmax(logits.float(), -1)
        for i, c in enumerate(chunk):
            clen = c.shape[0]
            tgt = ids[i, p:p + clen].to(dev)
            sl = lp[i, p - 1:p + clen - 1]
            conf = float(sl.gather(-1, tgt[:, None]).mean())
            ent = float(-(sl.exp() * sl).sum(-1).mean())
            res.append((conf, ent))
        del logits, lp
    return res


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="Qwen/Qwen2.5-Coder-7B-Instruct")
    ap.add_argument("--dataset", default="mbppplus")
    ap.add_argument("--n_tasks", type=int, default=180)
    ap.add_argument("--skip", type=int, default=0)
    ap.add_argument("--n_roll", type=int, default=8)
    ap.add_argument("--max_new", type=int, default=320)
    ap.add_argument("--temp", type=float, default=0.8)
    ap.add_argument("--shard", type=int, default=0)
    ap.add_argument("--n_shards", type=int, default=1)
    ap.add_argument("--threads", type=int, default=8)
    ap.add_argument("--out", default=os.path.expanduser("~/jlens/out/runB"))
    a = ap.parse_args()
    os.makedirs(a.out, exist_ok=True)
    torch.set_num_threads(a.threads)
    dev = "cpu"

    tok = transformers.AutoTokenizer.from_pretrained(a.model)
    if tok.pad_token is None:
        tok.pad_token = tok.eos_token
    model = transformers.AutoModelForCausalLM.from_pretrained(
        a.model, torch_dtype=torch.bfloat16).to(dev).eval()
    nL = model.config.num_hidden_layers
    tasks = DATASETS[a.dataset](a.n_tasks, a.skip)
    mine = [(i, t) for i, t in enumerate(tasks) if i % a.n_shards == a.shard]
    ex = ThreadPoolExecutor(max_workers=8)
    print(f"[runB shard {a.shard}/{a.n_shards}] {len(mine)} tasks x {a.n_roll}, "
          f"{nL} layers, threads={a.threads}", flush=True)

    store = []
    t_start = time.time()
    for n_done, (ti, t) in enumerate(mine):
        t0 = time.time()
        tok.padding_side = "left"
        enc = tok(build_prompt(tok, t), return_tensors="pt").to(dev)
        plen = enc.input_ids.shape[1]
        with torch.no_grad():
            gen = model.generate(**enc, do_sample=True, temperature=a.temp, top_p=0.95,
                                 max_new_tokens=a.max_new, num_return_sequences=a.n_roll,
                                 pad_token_id=tok.pad_token_id)
        comps, flags = [], []
        txts = []
        for seq in gen:
            c = seq[plen:]
            c = c[c != tok.pad_token_id]
            comps.append(c.cpu())
            txts.append(tok.decode(c, skip_special_tokens=True))
        flags = list(ex.map(lambda g: bool(grade_task(extract_code(g), t)), txts))
        solve = float(np.mean(flags))
        mixed = 0.0 < solve < 1.0
        if mixed:
            prompt_ids = enc.input_ids[0].cpu()
            valid = [i for i, c in enumerate(comps) if c.numel() >= 2]
            vc = [comps[i] for i in valid]
            last, mean = reduced_capture(model, tok, prompt_ids, vc, dev, batch=4)
            confs = selfconf_ar(model, tok, prompt_ids, vc, dev, batch=4)
            for j, i in enumerate(valid):
                store.append({"task_id": str(ti), "rollout": f"{ti}_{i}", "pass": flags[i],
                              "conf": confs[j][0], "entropy": confs[j][1],
                              "act_last": last[j].contiguous(),
                              "act_mean": mean[j].contiguous()})
        dt = time.time() - t0
        el = time.time() - t_start
        print(f"  [{n_done+1}/{len(mine)}] task {ti} solve={solve:.2f}"
              f"{' MIXED-kept' if mixed else ''} {dt:.0f}s (elapsed {el/60:.1f}m)", flush=True)

    outp = os.path.join(a.out, f"runB_shard{a.shard}.pt")
    torch.save(store, outp)
    nt = len(set(s["task_id"] for s in store))
    npass = sum(s["pass"] for s in store)
    print(f"RUNB_DONE shard={a.shard} stored={len(store)} ({npass}P/{len(store)-npass}F) "
          f"mixed_tasks={nt} -> {outp}", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/campaign/runD_final.py <==
#!/usr/bin/env python
"""Run D: final-layer battery on Run A's activations (reviewer point 5).
Three tests of the compression hypothesis, all on the same LOO-by-problem protocol:
  1. NONLINEAR probes (logistic + small MLP) at the final layer vs the peak layer:
     does a fancier decoder recover the signal the linear probe loses at the end?
     (Also finally backs or kills the primer's "elaborate decoder did worse" line.)
  2. POST-FINAL-NORM probe: apply the model's final RMSNorm to last-layer acts, probe.
     Does normalization itself destroy the read?
  3. UNEMBEDDING PROJECTION: split each layer's activation into the component inside
     the top-k right-singular subspace of W_U (the token-relevant subspace) and its
     complement; probe both. If the final-layer drop is the readout squeeze, the read
     should survive better OUTSIDE the token subspace at the peak and be squeezed at
     the end.
Needs: runA shards + the model's norm weight and unembedding (extracted once).
"""
import argparse, glob, json, os
import numpy as np
import torch


def wauc_one(y, s):
    o = np.argsort(s)
    r = np.empty(len(s), float); r[o] = np.arange(1, len(s) + 1)
    n1, n0 = int((y == 1).sum()), int((y == 0).sum())
    if n1 == 0 or n0 == 0:
        return np.nan
    return float((r[y == 1].sum() - n1 * (n1 + 1) / 2) / (n1 * n0))


def within_auc(y, s, prob, rng=None):
    yy = y.copy()
    if rng is not None:
        for p in np.unique(prob):
            m = prob == p
            yy[m] = rng.permutation(yy[m])
    v = []
    for p in np.unique(prob):
        m = prob == p
        if len(set(yy[m])) < 2:
            continue
        v.append(wauc_one(yy[m], s[m]))
    return float(np.nanmean(v)) if v else np.nan


def lin_scores(X, y, prob, folds=5, seed=0):
    uq = np.unique(prob)
    rr = np.random.default_rng(seed)
    order = uq.copy(); rr.shuffle(order)
    S = np.full(len(y), np.nan, np.float32)
    for te_p in np.array_split(order, folds):
        te = np.isin(prob, te_p); tr = ~te
        d = X[tr & (y == 1)].mean(0) - X[tr & (y == 0)].mean(0)
        d /= max(np.linalg.norm(d), 1e-9)
        S[te] = X[te] @ d
    return S


def nonlin_scores(X, y, prob, kind, folds=5, seed=0):
    from sklearn.linear_model import LogisticRegression
    from sklearn.neural_network import MLPClassifier
    uq = np.unique(prob)
    rr = np.random.default_rng(seed)
    order = uq.copy(); rr.shuffle(order)
    S = np.full(len(y), np.nan, np.float32)
    for te_p in np.array_split(order, folds):
        te = np.isin(prob, te_p); tr = ~te
        if kind == "logistic":
            clf = LogisticRegression(max_iter=2000, C=0.05)
        else:
            clf = MLPClassifier(hidden_layer_sizes=(64,), max_iter=600,
                                alpha=1e-2, random_state=0)
        clf.fit(X[tr], y[tr])
        S[te] = clf.predict_proba(X[te])[:, 1]
    return S


def report(tag, y, s, prob, n_perm=200):
    a = within_auc(y, s, prob)
    nulls = np.array([within_auc(y, s, prob, rng=np.random.default_rng(3000 + i))
                      for i in range(n_perm)])
    z = (a - nulls.mean()) / (nulls.std() + 1e-9)
    print(f"  {tag:<38} AUC={a:.3f}  null={nulls.mean():.3f}±{nulls.std():.3f}  z={z:+.2f}",
          flush=True)
    return {"auc": a, "null": [float(nulls.mean()), float(nulls.std())], "z": float(z)}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--glob", default="~/jlens/out/runA/runA_shard*.pt")
    ap.add_argument("--model", default="apple/DiffuCoder-7B-cpGRPO")
    ap.add_argument("--topk", type=int, default=64, help="top-k unembedding singular dirs")
    ap.add_argument("--out", default="~/jlens/out/runD.json")
    a = ap.parse_args()

    rows = []
    for f in sorted(glob.glob(os.path.expanduser(a.glob))):
        rows.extend(torch.load(f, weights_only=False))
    print(f"[runD] {len(rows)} rollouts, {len(set(r['task_id'] for r in rows))} problems", flush=True)
    y = np.array([1.0 if r["pass"] else 0.0 for r in rows])
    prob = np.array([r["task_id"] for r in rows])
    X = np.stack([r["acts"][-1].float().numpy() for r in rows])   # [N, L, d] last step
    nL = X.shape[1]

    # center per problem
    Xc = X.astype(np.float32)
    for p in np.unique(prob):
        m = prob == p
        Xc[m] -= Xc[m].mean(0, keepdims=True)

    # linear depth curve -> peak & final layers
    curve = [within_auc(y, lin_scores(Xc[:, L], y, prob), prob) for L in range(nL)]
    peakL, finalL = int(np.nanargmax(curve)), nL - 1
    print(f"linear depth: peak L{peakL}={curve[peakL]:.3f}  final L{finalL}={curve[finalL]:.3f}", flush=True)
    res = {"curve_linear": [round(float(c), 4) for c in curve],
           "peakL": peakL, "finalL": finalL}

    # 1. nonlinear probes at peak and final
    print("(1) nonlinear probes:", flush=True)
    for L, name in ((peakL, "peak"), (finalL, "final")):
        for kind in ("logistic", "mlp"):
            res[f"{kind}_{name}"] = report(f"{kind} @ {name} L{L}",
                                           y, nonlin_scores(Xc[:, L], y, prob, kind), prob)

    # 2. post-final-norm probe (RMSNorm weight from the model, applied to final acts)
    from transformers import AutoModel
    m = AutoModel.from_pretrained(a.model, torch_dtype=torch.float32, trust_remote_code=True)
    core = getattr(m, "model", m)
    g = core.norm.weight.detach().float().numpy()               # [d]
    W = m.get_output_embeddings().weight.detach().float().numpy()  # [V, d]
    del m, core
    Xf = X[:, finalL].astype(np.float32)
    rms = np.sqrt((Xf ** 2).mean(-1, keepdims=True) + 1e-6)
    Xn = (Xf / rms) * g
    for p in np.unique(prob):
        mm = prob == p
        Xn[mm] -= Xn[mm].mean(0, keepdims=True)
    print("(2) post-final-norm probe:", flush=True)
    res["post_norm_final"] = report(f"linear @ final, after RMSNorm", y, lin_scores(Xn, y, prob), prob)

    # 3. unembedding-subspace split at peak and final
    print(f"(3) unembedding top-{a.topk} subspace split:", flush=True)
    Wc = W - W.mean(0, keepdims=True)
    _, _, Vt = np.linalg.svd(Wc, full_matrices=False)
    B = Vt[:a.topk].T                                            # [d, k] token-relevant basis
    for L, name in ((peakL, "peak"), (finalL, "final")):
        XL = Xc[:, L]
        Xin = XL @ B @ B.T                                       # inside token subspace
        Xout = XL - Xin                                          # complement
        res[f"tok_subspace_{name}"] = report(f"inside W_U top-{a.topk} @ {name}",
                                             y, lin_scores(Xin, y, prob), prob)
        res[f"tok_complement_{name}"] = report(f"outside W_U top-{a.topk} @ {name}",
                                               y, lin_scores(Xout, y, prob), prob)

    json.dump(res, open(os.path.expanduser(a.out), "w"), indent=2)
    print(f"RUND_DONE -> {a.out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/campaign/runE_steer.py <==
#!/usr/bin/env python
"""Run E: stronger steering tests (reviewer point 6), three arms in one batched harness.

Arms, all rows of ONE batched diffusion_generate per task (shared noise/numerics):
  base        no intervention
  +/-probe_g  probe direction, ALL response positions, every step (replication arm)
  +/-probe_c  probe direction, CONDITIONAL: only positions still masked at that step
  +/-rand_g   fresh random unit direction per task (matched norm) global  -> the null
  +rand_c     fresh random, conditional
  +/-train_g  direction TRAINED for causal effect (teacher-forced logprob of the
              reference under steering), global
  +train_c    trained direction, conditional
Metrics per row: pass (unit tests), compiles. Results saved per task (crash-safe).

Phases: --phase fit    fit probe dir at peak layer from runA shards -> dirs.pt
        --phase train  optimize v from probe init on train tasks -> dirs.pt (adds trained)
        --phase eval   sharded evaluation on held-out tasks
"""
import argparse, glob, json, os, sys, time
import numpy as np, torch
import torch.nn.functional as F
sys.path.insert(0, os.path.expanduser("~/jlens/code"))
from transformers import AutoModel, AutoTokenizer
from jcode import DATASETS, build_prompt, extract_code, grade_task
import gradefix  # noqa: F401  fork-free grading

PEAK_L = 18
ALPHA = 0.4
MASK_ID = 151666


def load_model(dtype=torch.float32):
    tok = AutoTokenizer.from_pretrained("apple/DiffuCoder-7B-cpGRPO", trust_remote_code=True)
    model = AutoModel.from_pretrained("apple/DiffuCoder-7B-cpGRPO", torch_dtype=dtype,
                                      trust_remote_code=True).to("cpu").eval()
    return tok, model


def fit_dir(out):
    rows = []
    for f in sorted(glob.glob(os.path.expanduser("~/jlens/out/runA/runA_shard*.pt"))):
        rows.extend(torch.load(f, weights_only=False))
    y = np.array([1.0 if r["pass"] else 0.0 for r in rows])
    prob = np.array([r["task_id"] for r in rows])
    X = np.stack([r["acts"][-1][PEAK_L].float().numpy() for r in rows]).astype(np.float32)
    for p in np.unique(prob):
        m = prob == p
        X[m] -= X[m].mean(0, keepdims=True)
    d = X[y == 1].mean(0) - X[y == 0].mean(0)
    d /= max(np.linalg.norm(d), 1e-9)
    torch.save({"probe": torch.tensor(d)}, out)
    print(f"FIT_DONE |d|=1 layer={PEAK_L} n={len(rows)} -> {out}", flush=True)


def train_dir(dirs_path, n_train=12, steps=25, lr=5e-3, threads=32):
    torch.set_num_threads(threads)
    tok, model = load_model()
    layers = model.model.layers
    D = torch.load(dirs_path, weights_only=False)
    v = D["probe"].clone().float().requires_grad_(True)
    opt = torch.optim.Adam([v], lr=lr)
    tasks = DATASETS["mbppplus"](n_train, 0)
    state = {"plen": 0, "v": None, "alpha": ALPHA}

    def hook(m, i, o):
        h = o[0] if isinstance(o, tuple) else o
        if state["v"] is None:
            return o
        p = state["plen"]
        nrm = h[:, p:, :].detach().norm(dim=-1).mean()
        h = torch.cat([h[:, :p, :],
                       h[:, p:, :] + state["alpha"] * nrm * state["v"]], dim=1)
        return (h,) + tuple(o[1:]) if isinstance(o, tuple) else h

    hd = layers[PEAK_L].register_forward_hook(hook)
    enc_cache = []
    for t in tasks:
        prompt = build_prompt(tok, t)
        pids = tok(prompt, return_tensors="pt").input_ids
        ref = "```python\n" + t["code"] + "\n```"
        rids = tok(ref, return_tensors="pt").input_ids
        enc_cache.append((pids, rids))
    t0 = time.time()
    for s in range(steps):
        tot = 0.0
        opt.zero_grad()
        for pids, rids in enc_cache[:4] if s % 2 == 0 else enc_cache[4:8]:
            plen = pids.shape[1]
            full = torch.cat([pids, torch.full_like(rids, MASK_ID)], dim=1)
            state["plen"] = plen
            state["v"] = v / v.norm().clamp_min(1e-9)
            out = model(input_ids=full)
            lg = out.logits if hasattr(out, "logits") else None
            if lg is None:
                h = model.model.norm(out.last_hidden_state)
                lg = F.linear(h, model.get_output_embeddings().weight)
            lp = torch.log_softmax(lg[0, plen:].float(), -1)
            loss = -lp.gather(-1, rids[0][:, None]).mean() / 4
            loss.backward()
            tot += float(loss) * 4
        opt.step()
        print(f"  train step {s+1}/{steps} loss={tot/2:.4f} ({time.time()-t0:.0f}s)", flush=True)
    hd.remove()
    D["trained"] = (v / v.norm().clamp_min(1e-9)).detach()
    cos = float(F.cosine_similarity(D["trained"], D["probe"], dim=0))
    torch.save(D, dirs_path)
    print(f"TRAIN_DONE cos(trained,probe)={cos:.3f} -> {dirs_path}", flush=True)


def evaluate(dirs_path, shard, n_shards, n_tasks, skip, out_dir, threads=16,
             max_new=256, steps=32):
    torch.set_num_threads(threads)
    os.makedirs(os.path.expanduser(out_dir), exist_ok=True)
    tok, model = load_model()
    layers = model.model.layers
    D = torch.load(dirs_path, weights_only=False)
    vp, vt = D["probe"].float(), D["trained"].float()
    tasks = DATASETS["mbppplus"](n_tasks, skip)
    mine = [(i, t) for i, t in enumerate(tasks) if i % n_shards == shard]

    ARMS = [("base", None, 0.0, False), ("probe_g+", "p", +ALPHA, False),
            ("probe_g-", "p", -ALPHA, False), ("probe_c+", "p", +ALPHA, True),
            ("probe_c-", "p", -ALPHA, True), ("rand_g+", "r", +ALPHA, False),
            ("rand_g-", "r", -ALPHA, False), ("rand_c+", "r", +ALPHA, True),
            ("train_g+", "t", +ALPHA, False), ("train_g-", "t", -ALPHA, False),
            ("train_c+", "t", +ALPHA, True)]
    B = len(ARMS)
    state = {"plen": 0, "ids": None, "V": None}

    def embhook(m, inp):
        state["ids"] = inp[0]                       # current token ids [B, seq]
    eh = model.model.embed_tokens.register_forward_pre_hook(embhook)

    def hook(m, i, o):
        h = o[0] if isinstance(o, tuple) else o
        if state["V"] is None or h.shape[0] != B:
            return o
        p = state["plen"]
        resp = h[:, p:, :]
        nrm = resp.detach().norm(dim=-1).mean(dim=1)              # [B]
        add = state["V"] * nrm[:, None]                           # [B, d] scaled dirs
        ids = state["ids"]
        for b, (_, kind, a, cond) in enumerate(ARMS):
            if kind is None or a == 0.0:
                continue
            if cond and ids is not None:
                mpos = (ids[b, p:] == MASK_ID).to(resp.dtype)[:, None]
                resp[b] = resp[b] + a * add[b][None, :] * mpos
            else:
                resp[b] = resp[b] + a * add[b][None, :]
        h = torch.cat([h[:, :p, :], resp], dim=1)
        return (h,) + tuple(o[1:]) if isinstance(o, tuple) else h
    hh = layers[PEAK_L].register_forward_hook(hook)

    res_path = os.path.expanduser(f"{out_dir}/runE_shard{shard}.jsonl")
    fout = open(res_path, "a")
    t00 = time.time()
    for n_done, (ti, t) in enumerate(mine):
        t0 = time.time()
        rng = np.random.default_rng(10_000 + ti)
        vr = torch.tensor(rng.standard_normal(vp.shape[0]), dtype=torch.float32)
        vr /= vr.norm().clamp_min(1e-9)
        V = torch.stack([torch.zeros_like(vp) if k is None else
                         (vp if k == "p" else vr if k == "r" else vt)
                         for _, k, _, _ in ARMS])
        prompt = build_prompt(tok, t)
        inp = tok(prompt, return_tensors="pt")
        plen = inp.input_ids.shape[1]
        ids = inp.input_ids.repeat(B, 1)
        mask = inp.attention_mask.repeat(B, 1).bool()
        state["plen"], state["V"] = plen, V
        with torch.no_grad():
            out = model.diffusion_generate(
                ids, attention_mask=mask, max_new_tokens=max_new,
                steps=steps, temperature=0.0, alg="entropy", alg_temp=0.,
                output_history=False, return_dict_in_generate=True)
        state["V"] = None
        rec = {"task": ti}
        for b, (name, _, _, _) in enumerate(ARMS):
            txt = tok.decode(out.sequences[b][plen:], skip_special_tokens=False) \
                     .replace("<|dlm_pad|>", "").replace("<|im_end|>", "")
            code = extract_code(txt)
            ok = bool(grade_task(code, t))
            try:
                compile(code, "<s>", "exec"); comp = bool(code.strip())
            except Exception:
                comp = False
            rec[name] = {"pass": ok, "compile": comp}
        fout.write(json.dumps(rec) + "\n"); fout.flush()
        print(f"  [{n_done+1}/{len(mine)}] task {ti} "
              f"base={int(rec['base']['pass'])} {time.time()-t0:.0f}s "
              f"(elapsed {(time.time()-t00)/60:.1f}m)", flush=True)
    eh.remove(); hh.remove(); fout.close()
    print(f"RUNE_DONE shard={shard} -> {res_path}", flush=True)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--phase", required=True, choices=["fit", "train", "eval"])
    ap.add_argument("--dirs", default=os.path.expanduser("~/jlens/out/runE_dirs.pt"))
    ap.add_argument("--shard", type=int, default=0)
    ap.add_argument("--n_shards", type=int, default=1)
    ap.add_argument("--n_tasks", type=int, default=48)
    ap.add_argument("--skip", type=int, default=120)
    ap.add_argument("--threads", type=int, default=16)
    ap.add_argument("--out_dir", default="~/jlens/out/runE")
    a = ap.parse_args()
    if a.phase == "fit":
        fit_dir(a.dirs)
    elif a.phase == "train":
        train_dir(a.dirs, threads=a.threads)
    else:
        evaluate(a.dirs, a.shard, a.n_shards, a.n_tasks, a.skip, a.out_dir,
                 threads=a.threads)


if __name__ == "__main__":
    main()


==> anc/code/campaign/runF_flash.py <==
#!/usr/bin/env python
"""Run F: re-measure LLaDA-flash's per-layer correctness read, settling whether the
final-entry cliff (0.81 -> 0.64) is real or a capture artifact.

Design: forward-only (no generation). Corpus = the runC mutant set (MBPP+ references,
one-character mutations, pass/fail by unit test, both sides mutated). For every text:
pooled hidden state at EVERY layer via output_hidden_states, PLUS the last decoder
block's raw output captured by hook, PLUS that same raw output with the model's final
norm applied explicitly. Probe all of them identically. If the cliff is real, raw-last
and normed-last both crater. If it is a capture artifact, the properly-handled entries
stay near the peak.

Batch=1, no padding, no attention mask (sidesteps every mask-convention trap).
fp32 if RAM allows, else bf16 (slow but correct).
"""
import argparse, ast, copy, json, os, random, sys, time
import numpy as np, torch
sys.path.insert(0, os.path.expanduser("~/jlens/code"))
sys.path.insert(0, os.path.expanduser("~/jlens"))
from jcode import load_mbppplus, grade_task
import gradefix  # noqa: F401
from ladder_subtle2 import Mut, all_mutants  # mutation machinery (import-safe)
from transformers import AutoModel, AutoTokenizer


def build_corpus(n_tasks=378, cap_each=6):
    rng = random.Random(0)
    tasks = load_mbppplus(n_tasks, 0)
    T, Y, P, K = [], [], [], []
    used = 0
    for bi, t in enumerate(tasks):
        try:
            ref = ast.unparse(ast.parse(t["code"]))
        except SyntaxError:
            continue
        if not grade_task(ref, t):
            continue
        good, bad = [], []
        for src, kind in all_mutants(ref):
            if src.strip() == ref.strip():
                continue
            try:
                compile(src, "<m>", "exec")
            except Exception:
                continue
            (good if grade_task(src, t) else bad).append((src, kind))
        if not good or not bad:
            continue
        rng.shuffle(good); rng.shuffle(bad)
        used += 1
        pre = f"# Problem:\n{t['text']}\n\n# Candidate solution:\n"
        for src, kind in good[:cap_each]:
            T.append(pre + src); Y.append(1); P.append(f"{t['task_id']}#{bi}"); K.append(kind)
        for src, kind in bad[:cap_each]:
            T.append(pre + src); Y.append(0); P.append(f"{t['task_id']}#{bi}"); K.append(kind)
    print(f"[corpus] {used} base programs -> {len(T)} mutants "
          f"({sum(Y)} pass / {len(Y)-sum(Y)} fail)", flush=True)
    return T, np.array(Y, float), np.array(P), np.array(K)


def wauc_one(y, s):
    o = np.argsort(s)
    r = np.empty(len(s), float); r[o] = np.arange(1, len(s) + 1)
    n1, n0 = int((y == 1).sum()), int((y == 0).sum())
    if n1 == 0 or n0 == 0:
        return np.nan
    return float((r[y == 1].sum() - n1 * (n1 + 1) / 2) / (n1 * n0))


def within_auc(y, s, prob, rng=None):
    yy = y.copy()
    if rng is not None:
        for p in np.unique(prob):
            m = prob == p
            yy[m] = rng.permutation(yy[m])
    v = []
    for p in np.unique(prob):
        m = prob == p
        if len(set(yy[m])) < 2:
            continue
        v.append(wauc_one(yy[m], s[m]))
    return float(np.nanmean(v)) if v else np.nan


def probe(X, y, prob, folds=5, seed=0):
    Xc = X.astype(np.float32)
    for p in np.unique(prob):
        m = prob == p
        Xc[m] -= Xc[m].mean(0, keepdims=True)
    uq = np.unique(prob)
    rr = np.random.default_rng(seed)
    order = uq.copy(); rr.shuffle(order)
    S = np.full(len(y), np.nan, np.float32)
    for te_p in np.array_split(order, folds):
        te = np.isin(prob, te_p); tr = ~te
        d = Xc[tr & (y == 1)].mean(0) - Xc[tr & (y == 0)].mean(0)
        d /= max(np.linalg.norm(d), 1e-9)
        S[te] = Xc[te] @ d
    return S


def auc_with_null(y, S, prob, n_perm=200, seed0=5000):
    a = within_auc(y, S, prob)
    nulls = np.array([within_auc(y, S, prob, rng=np.random.default_rng(seed0 + i))
                      for i in range(n_perm)])
    return a, float(nulls.mean()), float(nulls.std()), float((a - nulls.mean()) / (nulls.std() + 1e-9))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", required=True)
    ap.add_argument("--n_tasks", type=int, default=378)
    ap.add_argument("--maxlen", type=int, default=640)
    ap.add_argument("--threads", type=int, default=96)
    ap.add_argument("--out", default=os.path.expanduser("~/jlens/out/runF_flash.json"))
    ap.add_argument("--acts_out", default=os.path.expanduser("~/jlens/out/runF_acts.npz"))
    a = ap.parse_args()
    torch.set_num_threads(a.threads)

    T, y, prob, kind = build_corpus(a.n_tasks)

    free_gb = int(os.popen("free -g | awk 'NR==2{print $7}'").read().strip() or 0)
    dtype = torch.float32 if free_gb > 440 else torch.bfloat16
    print(f"[load] free={free_gb}GB -> dtype={dtype}", flush=True)
    tok = AutoTokenizer.from_pretrained(a.model, trust_remote_code=True)
    model = AutoModel.from_pretrained(a.model, torch_dtype=dtype,
                                      trust_remote_code=True, low_cpu_mem_usage=True).eval()
    core = getattr(model, "model", model)
    layers = core.layers
    nL = len(layers)
    print(f"[load] ok: {nL} blocks, hidden={model.config.hidden_size}", flush=True)

    raw_last = {}
    def hook(m, i, o):
        h = o[0] if isinstance(o, tuple) else o
        raw_last["h"] = h.detach()
    layers[-1].register_forward_hook(hook)

    HS, RAW, NORMED = [], [], []
    t0 = time.time()
    with torch.no_grad():
        for i, txt in enumerate(T):
            ids = tok(txt, return_tensors="pt", truncation=True,
                      max_length=a.maxlen).input_ids
            out = model(input_ids=ids, output_hidden_states=True)
            hs = torch.stack(out.hidden_states, 0)[:, 0]        # [nH, seq, d]
            HS.append(hs.float().mean(1).numpy())               # [nH, d] pooled
            r = raw_last["h"][0]                                # [seq, d] raw last block
            RAW.append(r.float().mean(0).numpy())
            NORMED.append(core.norm(r).float().mean(0).numpy() if hasattr(core, "norm")
                          else r.float().mean(0).numpy())
            if i % 25 == 0:
                print(f"  fwd {i}/{len(T)} ({(time.time()-t0)/60:.1f}m)", flush=True)
    X = np.stack(HS)                                            # [N, nH, d]
    Xr, Xn = np.stack(RAW), np.stack(NORMED)
    np.savez_compressed(a.acts_out, X=X.astype(np.float16), Xr=Xr.astype(np.float16),
                        Xn=Xn.astype(np.float16), y=y, prob=prob, kind=kind)
    print(f"[acts] saved {X.shape} -> {a.acts_out}", flush=True)

    res = {"n_mutants": len(T), "n_hidden_entries": int(X.shape[1]), "dtype": str(dtype)}
    curve = []
    for L in range(X.shape[1]):
        curve.append(within_auc(y, probe(X[:, L], y, prob), prob))
    res["curve"] = [round(float(c), 4) for c in curve]
    print("depth curve: " + " ".join(f"{c:.2f}" for c in curve), flush=True)
    print(f"last 5 hidden-state entries: {[round(c,3) for c in curve[-5:]]}", flush=True)
    for tag, XX in (("raw_last_block", Xr), ("normed_last_block", Xn)):
        A, nm, ns, z = auc_with_null(y, probe(XX, y, prob), prob)
        res[tag] = {"auc": round(A, 4), "null": [nm, ns], "z": round(z, 2)}
        print(f"{tag}: AUC={A:.3f} null={nm:.3f}±{ns:.3f} z={z:+.2f}", flush=True)
    pk = int(np.nanargmax(curve))
    A, nm, ns, z = auc_with_null(y, probe(X[:, pk], y, prob), prob)
    res["peak"] = {"layer": pk, "auc": round(A, 4), "z": round(z, 2)}
    print(f"peak: L{pk} AUC={A:.3f} z={z:+.2f}", flush=True)
    json.dump(res, open(a.out, "w"), indent=2)
    print(f"RUNF_DONE -> {a.out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/campaign/runF_stable.py <==
#!/usr/bin/env python
"""Run F-S: re-measure Stable-DiffCoder-8B (same design as runF_flash): is its final-entry dip (0.639->0.551) real or a capture artifact? GPU (V100 emulated bf16), shardable.
Original doc: re-measure LLaDA-flash's per-layer correctness read, settling whether the
final-entry cliff (0.81 -> 0.64) is real or a capture artifact.

Design: forward-only (no generation). Corpus = the runC mutant set (MBPP+ references,
one-character mutations, pass/fail by unit test, both sides mutated). For every text:
pooled hidden state at EVERY layer via output_hidden_states, PLUS the last decoder
block's raw output captured by hook, PLUS that same raw output with the model's final
norm applied explicitly. Probe all of them identically. If the cliff is real, raw-last
and normed-last both crater. If it is a capture artifact, the properly-handled entries
stay near the peak.

Batch=1, no padding, no attention mask (sidesteps every mask-convention trap).
fp32 if RAM allows, else bf16 (slow but correct).
"""
import argparse, ast, copy, json, os, random, sys, time
import numpy as np, torch
sys.path.insert(0, os.path.expanduser("~/jlens/code"))
sys.path.insert(0, os.path.expanduser("~/jlens"))
from jcode import load_mbppplus, grade_task
import gradefix  # noqa: F401
from ladder_subtle2 import Mut, all_mutants  # mutation machinery (import-safe)
from transformers import AutoModel, AutoTokenizer


def build_corpus(n_tasks=378, cap_each=6):
    rng = random.Random(0)
    tasks = load_mbppplus(n_tasks, 0)
    T, Y, P, K = [], [], [], []
    used = 0
    for bi, t in enumerate(tasks):
        try:
            ref = ast.unparse(ast.parse(t["code"]))
        except SyntaxError:
            continue
        if not grade_task(ref, t):
            continue
        good, bad = [], []
        for src, kind in all_mutants(ref):
            if src.strip() == ref.strip():
                continue
            try:
                compile(src, "<m>", "exec")
            except Exception:
                continue
            (good if grade_task(src, t) else bad).append((src, kind))
        if not good or not bad:
            continue
        rng.shuffle(good); rng.shuffle(bad)
        used += 1
        pre = f"# Problem:\n{t['text']}\n\n# Candidate solution:\n"
        for src, kind in good[:cap_each]:
            T.append(pre + src); Y.append(1); P.append(f"{t['task_id']}#{bi}"); K.append(kind)
        for src, kind in bad[:cap_each]:
            T.append(pre + src); Y.append(0); P.append(f"{t['task_id']}#{bi}"); K.append(kind)
    print(f"[corpus] {used} base programs -> {len(T)} mutants "
          f"({sum(Y)} pass / {len(Y)-sum(Y)} fail)", flush=True)
    return T, np.array(Y, float), np.array(P), np.array(K)


def wauc_one(y, s):
    o = np.argsort(s)
    r = np.empty(len(s), float); r[o] = np.arange(1, len(s) + 1)
    n1, n0 = int((y == 1).sum()), int((y == 0).sum())
    if n1 == 0 or n0 == 0:
        return np.nan
    return float((r[y == 1].sum() - n1 * (n1 + 1) / 2) / (n1 * n0))


def within_auc(y, s, prob, rng=None):
    yy = y.copy()
    if rng is not None:
        for p in np.unique(prob):
            m = prob == p
            yy[m] = rng.permutation(yy[m])
    v = []
    for p in np.unique(prob):
        m = prob == p
        if len(set(yy[m])) < 2:
            continue
        v.append(wauc_one(yy[m], s[m]))
    return float(np.nanmean(v)) if v else np.nan


def probe(X, y, prob, folds=5, seed=0):
    Xc = X.astype(np.float32)
    for p in np.unique(prob):
        m = prob == p
        Xc[m] -= Xc[m].mean(0, keepdims=True)
    uq = np.unique(prob)
    rr = np.random.default_rng(seed)
    order = uq.copy(); rr.shuffle(order)
    S = np.full(len(y), np.nan, np.float32)
    for te_p in np.array_split(order, folds):
        te = np.isin(prob, te_p); tr = ~te
        d = Xc[tr & (y == 1)].mean(0) - Xc[tr & (y == 0)].mean(0)
        d /= max(np.linalg.norm(d), 1e-9)
        S[te] = Xc[te] @ d
    return S


def auc_with_null(y, S, prob, n_perm=200, seed0=5000):
    a = within_auc(y, S, prob)
    nulls = np.array([within_auc(y, S, prob, rng=np.random.default_rng(seed0 + i))
                      for i in range(n_perm)])
    return a, float(nulls.mean()), float(nulls.std()), float((a - nulls.mean()) / (nulls.std() + 1e-9))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", required=True)
    ap.add_argument("--shard", type=int, default=0)
    ap.add_argument("--n_shards", type=int, default=1)
    ap.add_argument("--device", default="cuda:0")
    ap.add_argument("--phase", default="capture", choices=["capture","probe"])
    ap.add_argument("--n_tasks", type=int, default=378)
    ap.add_argument("--maxlen", type=int, default=640)
    ap.add_argument("--threads", type=int, default=96)
    ap.add_argument("--out", default=os.path.expanduser("~/jlens/out/runF_flash.json"))
    ap.add_argument("--acts_out", default=os.path.expanduser("~/jlens/out/runF_acts.npz"))
    a = ap.parse_args()
    torch.set_num_threads(a.threads)

    T, y, prob, kind = build_corpus(a.n_tasks)
    if a.phase == "probe":
        import glob as _g
        Xs, Xrs, Xns, ys, ps, ks = [], [], [], [], [], []
        for f in sorted(_g.glob(os.path.expanduser(a.acts_out.replace(".npz", "_shard*.npz")))):
            z = np.load(f, allow_pickle=True)
            Xs.append(z["X"]); Xrs.append(z["Xr"]); Xns.append(z["Xn"])
            ys.append(z["y"]); ps.append(z["prob"]); ks.append(z["kind"])
        X = np.concatenate(Xs).astype(np.float32); Xr = np.concatenate(Xrs).astype(np.float32)
        Xn = np.concatenate(Xns).astype(np.float32)
        y = np.concatenate(ys); prob = np.concatenate(ps); kind = np.concatenate(ks)
        print(f"[probe] merged {X.shape}", flush=True)
        res = {"n_mutants": len(y), "n_hidden_entries": int(X.shape[1])}
        curve = [within_auc(y, probe(X[:, L], y, prob), prob) for L in range(X.shape[1])]
        res["curve"] = [round(float(c), 4) for c in curve]
        print("depth curve: " + " ".join(f"{c:.2f}" for c in curve), flush=True)
        print(f"last 5 hidden-state entries: {[round(c,3) for c in curve[-5:]]}", flush=True)
        for tag, XX in (("raw_last_block", Xr), ("normed_last_block", Xn)):
            A, nm, ns, z = auc_with_null(y, probe(XX, y, prob), prob)
            res[tag] = {"auc": round(A, 4), "null": [nm, ns], "z": round(z, 2)}
            print(f"{tag}: AUC={A:.3f} null={nm:.3f}\u00b1{ns:.3f} z={z:+.2f}", flush=True)
        pk = int(np.nanargmax(curve))
        A, nm, ns, z = auc_with_null(y, probe(X[:, pk], y, prob), prob)
        res["peak"] = {"layer": pk, "auc": round(A, 4), "z": round(z, 2)}
        print(f"peak: L{pk} AUC={A:.3f} z={z:+.2f}", flush=True)
        json.dump(res, open(os.path.expanduser(a.out), "w"))
        print(f"RUNFS_DONE -> {a.out}", flush=True)
        return
    idx = [i for i in range(len(T)) if i % a.n_shards == a.shard]
    T = [T[i] for i in idx]; y = y[idx]; prob = prob[idx]; kind = kind[idx]
    print(f"[shard {a.shard}/{a.n_shards}] {len(T)} mutants", flush=True)

    free_gb = int(os.popen("free -g | awk 'NR==2{print $7}'").read().strip() or 0)
    dtype = torch.bfloat16
    print(f"[load] dtype={dtype} device={a.device}", flush=True)
    tok = AutoTokenizer.from_pretrained(a.model, trust_remote_code=True)
    model = AutoModel.from_pretrained(a.model, torch_dtype=dtype,
                                      trust_remote_code=True, low_cpu_mem_usage=True).to(a.device).eval()
    core = getattr(model, "model", model)
    layers = core.layers
    nL = len(layers)
    print(f"[load] ok: {nL} blocks, hidden={model.config.hidden_size}", flush=True)

    raw_last = {}
    def hook(m, i, o):
        h = o[0] if isinstance(o, tuple) else o
        raw_last["h"] = h.detach()
    layers[-1].register_forward_hook(hook)

    HS, RAW, NORMED = [], [], []
    t0 = time.time()
    with torch.no_grad():
        for i, txt in enumerate(T):
            ids = tok(txt, return_tensors="pt", truncation=True,
                      max_length=a.maxlen).input_ids.to(a.device)
            out = model(input_ids=ids, output_hidden_states=True)
            hs = torch.stack(out.hidden_states, 0)[:, 0].float().cpu()   # [nH, seq, d]
            HS.append(hs.mean(1).numpy())               # [nH, d] pooled
            r = raw_last["h"][0].float().cpu()                  # [seq, d] raw last block
            RAW.append(r.mean(0).numpy())
            NORMED.append(core.norm(r.to(a.device).to(dtype)).float().cpu().mean(0).numpy() if hasattr(core, "norm")
                          else r.mean(0).numpy())
            if i % 25 == 0:
                print(f"  fwd {i}/{len(T)} ({(time.time()-t0)/60:.1f}m)", flush=True)
    X = np.stack(HS)                                            # [N, nH, d]
    Xr, Xn = np.stack(RAW), np.stack(NORMED)
    sh_out = os.path.expanduser(a.acts_out.replace(".npz", f"_shard{a.shard}.npz"))
    np.savez_compressed(sh_out, X=X.astype(np.float16), Xr=Xr.astype(np.float16),
                        Xn=Xn.astype(np.float16), y=y, prob=prob, kind=kind)
    print(f"[acts] saved {X.shape} -> {sh_out}", flush=True)
    print("CAPTURE_DONE", flush=True)
    return

    res = {"n_mutants": len(T), "n_hidden_entries": int(X.shape[1]), "dtype": str(dtype)}
    curve = []
    for L in range(X.shape[1]):
        curve.append(within_auc(y, probe(X[:, L], y, prob), prob))
    res["curve"] = [round(float(c), 4) for c in curve]
    print("depth curve: " + " ".join(f"{c:.2f}" for c in curve), flush=True)
    print(f"last 5 hidden-state entries: {[round(c,3) for c in curve[-5:]]}", flush=True)
    for tag, XX in (("raw_last_block", Xr), ("normed_last_block", Xn)):
        A, nm, ns, z = auc_with_null(y, probe(XX, y, prob), prob)
        res[tag] = {"auc": round(A, 4), "null": [nm, ns], "z": round(z, 2)}
        print(f"{tag}: AUC={A:.3f} null={nm:.3f}±{ns:.3f} z={z:+.2f}", flush=True)
    pk = int(np.nanargmax(curve))
    A, nm, ns, z = auc_with_null(y, probe(X[:, pk], y, prob), prob)
    res["peak"] = {"layer": pk, "auc": round(A, 4), "z": round(z, 2)}
    print(f"peak: L{pk} AUC={A:.3f} z={z:+.2f}", flush=True)
    json.dump(res, open(a.out, "w"), indent=2)
    print(f"RUNF_DONE -> {a.out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/perturbations/neuro_analytic.py <==
#!/usr/bin/env python
"""Analytic J-space reads from a clean capture (neuro_clean.py output).

Because the mu read "perturb layer L, read at L" is
    pooled'[ex,L] = pooled[ex,L] + m * meannorm[ex,L] * v[ex]      (v = one unit dir/example)
every read under noise is a pure function of the clean per-layer pooled activation + mean row
norm -- validated analytic==real in neuro_clean.py.  This script computes, from clean_<name>.npz:

  (A) layer_under_noise_<name>.json : perturb-L-read-L pooled AUC at EVERY layer for m in {0,0.4,0.8},
      5 seeds, refit + fixed-clean-direction + within-problem shuffle null.
  (B) neuro_partA_<name>.json       : the flash "jump" artifact test at the PEAK layer over the fine
      grid m in {0,.2,.4,.6,.8,1,1.5} x 5 seeds -- refit auc, fixed auc, drift, per-position auc, and
      DEGENERACY metrics (participation ratio, effective rank, collapse cosine, variance ratio).
  Dumps peak-layer perturbed pooled activations per m (seed 0) to dumps/peakact_<name>.npz for Part B.

Reuses pert_ext machinery VERBATIM (make_wauc, fresh_scores, make_wauc_pp, dir_pp, center_pp).
"""
import os, sys, json, time, argparse
for _v in ("OMP_NUM_THREADS", "MKL_NUM_THREADS", "OPENBLAS_NUM_THREADS",
           "NUMEXPR_NUM_THREADS", "VECLIB_MAXIMUM_THREADS"):
    os.environ[_v] = os.environ.get("JP_THREADS", "8")
sys.path.insert(0, "/scratch/jspace_pert")
import numpy as np
import pert_ext as PE

DUMP = "/scratch/jspace_neuro/dumps"
OUT = "/scratch/jspace_neuro"
GRID_A = [0.0, 0.2, 0.4, 0.6, 0.8, 1.0, 1.5]
GRID_L = [0.0, 0.4, 0.8]
SEEDS = [0, 1, 2, 3, 4]
NPERM = 200


def eps_for(n, D, seed):
    rng = np.random.default_rng(1_000_000 + seed)
    e = rng.standard_normal((n, D)).astype(np.float32)
    e /= np.linalg.norm(e, axis=1, keepdims=True)
    return e


def center_pooled(M, prob, uq):
    Mc = M.astype(np.float32).copy()
    for p in uq:
        m = prob == p
        Mc[m] -= Mc[m].mean(0, keepdims=True)
    return Mc


def spectrum(Mc):
    """Nonzero-spectrum eigenvalues via the n x n Gram matrix (cheap for n<<D)."""
    G = Mc @ Mc.T
    lam = np.linalg.eigvalsh(G)
    lam = np.clip(lam, 0, None)
    lam = lam[lam > 1e-9 * lam.max()] if lam.max() > 0 else lam
    return lam


def part_ratio(lam):
    s = lam.sum()
    return float(s * s / (np.square(lam).sum() + 1e-30)) if s > 0 else 0.0


def eff_rank(lam):
    s = lam.sum()
    if s <= 0:
        return 0.0
    p = lam / s
    p = p[p > 0]
    return float(np.exp(-(p * np.log(p)).sum()))


def collapse_cos(M):
    """Mean pairwise cosine of RAW pooled vectors -> ~1 if collapsed toward a common vector."""
    N = M / (np.linalg.norm(M, axis=1, keepdims=True) + 1e-9)
    C = N @ N.T
    n = C.shape[0]
    return float((C.sum() - np.trace(C)) / (n * (n - 1)))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--name", required=True)
    a = ap.parse_args()
    Z = np.load(f"{DUMP}/clean_{a.name}.npz", allow_pickle=True)
    pooled = Z["pooled"]; meannorm = Z["meannorm"]; PP = Z["PP_peak"]; owner = Z["owner"]
    y = Z["y"].astype(float); prob = Z["prob"]; kind = Z["kind"]; dclean = Z["dclean"]
    peak = int(Z["peak"]); hidden = int(Z["hidden"]); nL = int(Z["nL"])
    uq = np.unique(prob)
    n = pooled.shape[0]
    wauc = PE.make_wauc(y, prob, kind, uq)
    prob_long = prob[owner]; y_long = y[owner]
    wauc_pp = PE.make_wauc_pp(y, prob, owner, uq)
    print(f"[{a.name}] loaded n={n} peak=L{peak} nL={nL} hidden={hidden} "
          f"val_real={float(Z['val_real_auc']):.4f} val_ana={float(Z['val_ana_auc']):.4f}", flush=True)

    def refit_auc(Mperturbed):
        Mc = center_pooled(Mperturbed, prob, uq)
        S = PE.fresh_scores(Mc[:, None, :], y, prob, uq, 0)
        return wauc(S)[0], Mc, S

    def fixed_auc(Mc, L):
        return wauc(Mc @ dclean[L])[0]

    def null_stats(S):
        nl = np.array([wauc(S, seed=7000 + i)[0] for i in range(NPERM)])
        return float(nl.mean()), float(nl.std())

    # ---------- (A) layer_under_noise: perturb-L-read-L, every layer ----------
    t0 = time.time()
    rows = []
    for L in range(nL):
        pooledL = pooled[:, L]; mnL = meannorm[:, L][:, None]
        for m in GRID_L:
            aucs, fixes = [], []
            null_m = null_s = float("nan")
            for si, seed in enumerate(SEEDS):
                if m == 0.0:
                    Mp = pooledL
                else:
                    Mp = pooledL + m * mnL * eps_for(n, hidden, seed)
                a_ref, Mc, S = refit_auc(Mp)
                aucs.append(a_ref); fixes.append(fixed_auc(Mc, L))
                if si == 0:
                    null_m, null_s = null_stats(S)
                if m == 0.0:
                    break
            rows.append(dict(layer=L, m=m, auc=float(np.mean(aucs)),
                             auc_sd=float(np.std(aucs)), auc_fixed=float(np.mean(fixes)),
                             auc_fixed_sd=float(np.std(fixes)), auc_null_mean=null_m,
                             auc_null_std=null_s, n_seeds=len(aucs)))
        if L == peak:
            r = [x for x in rows if x["layer"] == L]
            print(f"[{a.name}] L{L}(peak): " + " ".join(f"m{r_['m']}={r_['auc']:.3f}" for r_ in r), flush=True)
    json.dump(rows, open(f"{OUT}/layer_under_noise_{a.name}.json", "w"), indent=2)
    print(f"[{a.name}] wrote layer_under_noise_{a.name}.json ({len(rows)} rows) in {time.time()-t0:.0f}s", flush=True)

    # ---------- (B) Part A: peak-layer fine grid x seeds + degeneracy ----------
    t1 = time.time()
    pooledP = pooled[:, peak]; mnP = meannorm[:, peak][:, None]
    clean_lam = spectrum(center_pooled(pooledP, prob, uq)); clean_var = float(clean_lam.sum())
    partA = []
    peak_dump = {}
    for m in GRID_A:
        for si, seed in enumerate(SEEDS):
            if m == 0.0:
                Mp = pooledP; PPp = PP
            else:
                e = eps_for(n, hidden, seed)
                Mp = pooledP + m * mnP * e
                PPp = PP + (m * meannorm[owner, peak][:, None] * e[owner])   # per-position: same v/ex
            a_ref, Mc, S = refit_auc(Mp)
            nm, ns = null_stats(S)
            a_fix = fixed_auc(Mc, peak)
            drift = float(np.mean(PE.cos_rows(Mp, pooledP)))
            # per-position read
            Cpp = PE.center_pp(PPp, prob_long, uq)
            Sp = PE.dir_pp(Cpp, y_long, prob_long, uq)
            a_pp = wauc_pp(Sp)
            npp = np.array([wauc_pp(Sp, seed=9000 + i) for i in range(NPERM)])
            zpp = (a_pp - npp.mean()) / (npp.std() + 1e-9)
            # degeneracy
            lam = spectrum(Mc)
            row = dict(model=a.name, ptype="mu", peak_layer=peak, magnitude=m, seed=seed,
                       auc=float(a_ref), auc_fixed=float(a_fix),
                       auc_null_mean=nm, auc_null_std=ns,
                       auc_z=float((a_ref - nm) / (ns + 1e-9)),
                       auc_perpos=float(a_pp), auc_perpos_z=float(zpp),
                       drift_cosine=drift,
                       part_ratio=part_ratio(lam), eff_rank=eff_rank(lam),
                       collapse_cos=collapse_cos(Mp), var_ratio=float(lam.sum() / (clean_var + 1e-30)))
            partA.append(row)
            if si == 0:
                peak_dump[f"m{m}"] = Mp.astype(np.float32)
            if m == 0.0:
                for s2 in SEEDS[1:]:                       # replicate clean row per seed for symmetry
                    r2 = dict(row); r2["seed"] = s2; partA.append(r2)
                break
    json.dump(partA, open(f"{OUT}/neuro_partA_{a.name}.json", "w"), indent=2)
    # aggregate print
    import collections
    agg = collections.defaultdict(list)
    for r in partA:
        agg[r["magnitude"]].append(r)
    print(f"[{a.name}] Part A (peak L{peak}) mean+-sd over seeds:", flush=True)
    for m in GRID_A:
        rs = agg[m]
        arr = np.array([r["auc"] for r in rs]); afx = np.array([r["auc_fixed"] for r in rs])
        pr = np.array([r["part_ratio"] for r in rs]); dr = np.array([r["drift_cosine"] for r in rs])
        print(f"   m={m}: auc={arr.mean():.3f}+-{arr.std():.3f}  fixed={afx.mean():.3f}+-{afx.std():.3f}"
              f"  drift={dr.mean():.3f}  PR={pr.mean():.1f}", flush=True)
    np.savez_compressed(f"{DUMP}/peakact_{a.name}.npz", y=y, prob=prob, kind=kind, owner=owner,
                        peak=peak, hidden=hidden, meannorm_peak=meannorm[:, peak], **peak_dump)
    print(f"[{a.name}] wrote neuro_partA_{a.name}.json ({len(partA)} rows) + peakact dump in {time.time()-t1:.0f}s", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/perturbations/neuro_clean.py <==
#!/usr/bin/env python
"""Clean forward capture for the J-space neuro study (one diffusion code model).

Runs ONE clean forward over the study mutant set and captures, per layer:
  - pooled[ex, L, D]      mean over non-pad positions (the study's pooled read input)
  - meannorm[ex, L]       mean per-position L2 norm per example (the mu perturbation scale)
  - PP_peak[Npos, D]      per-position activations at the pinned peak layer + owner map
This is EVERYTHING needed to reconstruct the study's mu perturbation ANALYTICALLY at
ANY layer, because the mu read "perturb layer L, read at L" is:
      h'_pos = h_pos + m * meannorm[ex,L] * v[ex]      (v = one unit dir per example)
  ->  pooled'[ex,L] = pooled[ex,L] + m * meannorm[ex,L] * v[ex]      (v const over positions)
i.e. a pure function of the clean per-layer pooled activation + mean row norm.  Perturb-at-L /
read-at-L is unaffected by downstream layers, so the analytic form is EXACT up to bf16 rounding
of the per-position add (which averages out under pooling).  This script VALIDATES that claim by
running one REAL perturbed forward with a CONTROLLED eps and asserting the analytic pooled read
matches the real pooled read (AUC + max abs diff).

Reuses pert_ext.py machinery VERBATIM (auc/make_wauc/build_4d/center/fresh_scores + the exact
offset calibration).  bf16 mandatory. 4D bias mask asserted.
"""
import os, sys, json, time, argparse
NTH = int(os.environ.get("JP_THREADS", "16"))
for _v in ("OMP_NUM_THREADS", "MKL_NUM_THREADS", "OPENBLAS_NUM_THREADS",
           "NUMEXPR_NUM_THREADS", "VECLIB_MAXIMUM_THREADS"):
    os.environ[_v] = str(NTH)
os.environ["HF_HUB_OFFLINE"] = "1"; os.environ["HF_DATASETS_OFFLINE"] = "1"
os.environ["TRANSFORMERS_OFFLINE"] = "1"; os.environ["TOKENIZERS_PARALLELISM"] = "false"
sys.path.insert(0, "/scratch/jspace_pert")
import numpy as np
import torch, torch.nn as nn
torch.set_num_threads(NTH)
from transformers import AutoModel, AutoTokenizer
import pert_ext as PE                     # verbatim machinery: auc, make_wauc, build_4d, center, fresh_scores

DT = torch.bfloat16


def clean_encode(model, tok, texts, bs, peak, maxlen=640):
    """Return pooled[n,nL,D], meannorm[n,nL], PP_peak[Npos,D], owner[Npos], seqlens[n]."""
    pooled_out, mn_out, pp_out, owner_out, seqlens = [], [], [], [], []
    ex = 0
    for i in range(0, len(texts), bs):
        enc = tok(texts[i:i + bs], return_tensors="pt", padding=True,
                  truncation=True, max_length=maxlen)
        am = enc.attention_mask
        seqlens += am.sum(1).tolist()
        m4 = PE.build_4d(am)
        assert m4.dim() == 4, "attention bias must be 4D (batch,1,seq,seq)"
        PE._STATE["ptype"] = None; PE._STATE["mag"] = 0.0; PE._STATE["am"] = am
        with torch.no_grad():
            o = model(input_ids=enc.input_ids, attention_mask=m4, output_hidden_states=True)
        h = torch.stack(o.hidden_states, 1).float()          # (B,nL,S,D)
        mm = am[:, None, :, None].float()                    # (B,1,S,1)
        pooled_out.append(((h * mm).sum(2) / mm.sum(2)).numpy())   # (B,nL,D)
        rown = h.norm(dim=-1)                                 # (B,nL,S)
        amb2 = am[:, None, :].float()                        # (B,1,S)
        mn_out.append(((rown * amb2).sum(2) / amb2.sum(2)).numpy())  # (B,nL)
        hp = h[:, peak]                                       # (B,S,D)
        amb = am.bool()
        for b in range(hp.size(0)):
            sel = hp[b][amb[b]].numpy(); pp_out.append(sel)
            owner_out.append(np.full(sel.shape[0], ex, np.int64)); ex += 1
        del o, h
    return (np.concatenate(pooled_out), np.concatenate(mn_out).astype(np.float32),
            np.concatenate(pp_out).astype(np.float32), np.concatenate(owner_out),
            np.array(seqlens))


# ---- controlled-eps real perturbation hook (validation only) ----
_VAL = {"eps": None, "ptr": 0, "mag": 0.0}


def val_hook(module, inp, out):
    h = out[0] if isinstance(out, tuple) else out
    od = h.dtype; hf = h.float()
    am = PE._STATE["am"]; B, S, Dm = hf.shape
    keepf = am.bool().float()[..., None]
    rown = hf.norm(dim=-1, keepdim=True)
    cnt = keepf.sum(1, keepdim=True).clamp_min(1)
    meannorm = (rown * keepf).sum(1, keepdim=True) / cnt              # (B,1,1)
    eps = torch.from_numpy(_VAL["eps"][_VAL["ptr"]:_VAL["ptr"] + B]).float()[:, None, :]  # (B,1,D)
    _VAL["ptr"] += B
    hf2 = hf + _VAL["mag"] * meannorm * eps
    hf2 = torch.where(am.bool()[..., None], hf2, hf)
    hn = hf2.to(od)
    assert not torch.isnan(hn).any()
    return (hn,) + tuple(out[1:]) if isinstance(out, tuple) else hn


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", required=True)
    ap.add_argument("--name", required=True)
    ap.add_argument("--peak_layer", type=int, required=True)
    ap.add_argument("--bs", type=int, default=8)
    ap.add_argument("--n_mut", type=int, default=0)
    ap.add_argument("--outdir", default="/scratch/jspace_neuro/dumps")
    a = ap.parse_args()
    peak = a.peak_layer

    def load():
        return round(os.getloadavg()[0], 1)

    D = json.load(open("/scratch/jspace_pert/mutants.json"))
    T = D["T"]; y = np.array(D["Y"], float); prob = np.array(D["P"]); kind = np.array(D["K"])
    if a.n_mut and len(T) > a.n_mut:              # keep WHOLE problems (identical to study)
        keep = []
        for p in list(dict.fromkeys(prob.tolist())):
            idx = [i for i in range(len(T)) if prob[i] == p]
            if keep and len(keep) + len(idx) > a.n_mut:
                break
            keep += idx
        T = [T[i] for i in keep]; y = y[keep]; prob = prob[keep]; kind = kind[keep]
    uq = np.unique(prob)
    wauc = PE.make_wauc(y, prob, kind, uq)
    print(f"[{a.name}] mutants={len(T)} problems={len(uq)} load={load()} threads={NTH} peak=L{peak}", flush=True)

    tok = AutoTokenizer.from_pretrained(a.model, trust_remote_code=True)
    if tok.pad_token is None:
        tok.pad_token = tok.eos_token
    t0 = time.time()
    model = AutoModel.from_pretrained(a.model, torch_dtype=DT, trust_remote_code=True).eval()
    pc = int(sum(p.numel() for p in model.parameters()))
    nL_cfg = model.config.num_hidden_layers; hidden = model.config.hidden_size
    layers = lname = None
    for nm, mod in model.named_modules():
        if isinstance(mod, nn.ModuleList) and len(mod) == nL_cfg:
            layers = mod; lname = nm; break
    if layers is None:
        raise SystemExit(f"no decoder ModuleList len {nL_cfg}")
    print(f"[{a.name}] params={pc/1e9:.2f}B hidden={hidden} layers={nL_cfg} module='{lname}' "
          f"load_in={time.time()-t0:.0f}s", flush=True)

    # ---- clean capture ----
    tc = time.time()
    pooled, meannorm, PP, owner, seqlens = clean_encode(model, tok, T, a.bs, peak)
    nL_h = pooled.shape[1]
    if not (0 <= peak < nL_h):
        raise SystemExit(f"peak {peak} out of range 0..{nL_h-1}")
    prob_long = prob[owner]; y_long = y[owner]
    # per-problem-centered pooled -> clean layer curve (study read) + per-layer clean direction
    Xc = pooled.astype(np.float32).copy()
    for p in uq:
        m = prob == p; Xc[m] -= Xc[m].mean(0, keepdims=True)
    curve = [wauc(PE.fresh_scores(Xc, y, prob, uq, L))[0] for L in range(nL_h)]
    auto_peak = int(np.nanargmax(curve))
    dclean = np.zeros((nL_h, hidden), np.float32)
    for L in range(nL_h):
        d = Xc[y == 1, L].mean(0) - Xc[y == 0, L].mean(0)
        dclean[L] = d / max(np.linalg.norm(d), 1e-9)
    print(f"[{a.name}] CLEAN peak=L{peak} auc={curve[peak]:.3f} (auto=L{auto_peak} "
          f"{curve[auto_peak]:.3f}) L0={curve[0]:.3f} encode={time.time()-tc:.0f}s "
          f"seq_med={int(np.median(seqlens))} npos={len(owner)} "
          f"curve=" + " ".join(f"{c:.2f}" for c in curve), flush=True)

    # ---- offset calibration (verbatim from pert_ext) ----
    def _calib():
        c0 = peak - 1
        def th(mod, inp, out):
            return (out[0] + 100.0,) + tuple(out[1:]) if isinstance(out, tuple) else out + 100.0
        enc = tok(T[:4], return_tensors="pt", padding=True, truncation=True, max_length=640)
        m4 = PE.build_4d(enc.attention_mask); PE._STATE["ptype"] = None
        with torch.no_grad():
            b0 = model(input_ids=enc.input_ids, attention_mask=m4, output_hidden_states=True)
        base = [hh.float() for hh in b0.hidden_states]
        hnd = layers[c0].register_forward_hook(th)
        with torch.no_grad():
            b1 = model(input_ids=enc.input_ids, attention_mask=m4, output_hidden_states=True)
        hnd.remove()
        for k in range(len(base)):
            if (b1.hidden_states[k].float() - base[k]).abs().max().item() > 1e-3:
                return k, c0
        raise SystemExit("calib: nothing moved")
    F0, c0 = _calib()
    hook_layer = 2 * peak - 1 - F0
    print(f"[{a.name}] offset-calib +100@L[{c0}] -> hidden[{F0}] (offset {F0-c0}); hook_layer={hook_layer}", flush=True)

    # ---- VALIDATION: real forward w/ controlled eps at m=0.8 vs analytic ----
    mag = 0.8
    rng = np.random.default_rng(12345)
    eps = rng.standard_normal((len(T), hidden)).astype(np.float32)
    eps /= np.linalg.norm(eps, axis=1, keepdims=True)
    _VAL["eps"] = eps; _VAL["ptr"] = 0; _VAL["mag"] = mag
    hnd = layers[hook_layer].register_forward_hook(val_hook)
    real_pool = []
    for i in range(0, len(T), a.bs):
        enc = tok(T[i:i + a.bs], return_tensors="pt", padding=True, truncation=True, max_length=640)
        am = enc.attention_mask; PE._STATE["am"] = am
        m4 = PE.build_4d(am)
        with torch.no_grad():
            o = model(input_ids=enc.input_ids, attention_mask=m4, output_hidden_states=True)
        h = torch.stack(o.hidden_states, 1).float()
        mm = am[:, None, :, None].float()
        real_pool.append(((h * mm).sum(2) / mm.sum(2))[:, peak].numpy())
        del o, h
    hnd.remove()
    real_peak = np.concatenate(real_pool).astype(np.float32)                 # (n,D) real perturbed pooled@peak
    ana_peak = pooled[:, peak] + mag * meannorm[:, peak][:, None] * eps        # analytic
    # AUC of both, per-problem-centered refit
    def peak_auc(Xpeak):
        Xc1 = Xpeak.astype(np.float32).copy()
        for p in uq:
            m = prob == p; Xc1[m] -= Xc1[m].mean(0, keepdims=True)
        # emulate a single-layer refit: reuse fresh_scores by faking an (n,1,D) stack
        st = Xc1[:, None, :]
        return wauc(PE.fresh_scores(st, y, prob, uq, 0))[0]
    a_real = peak_auc(real_peak); a_ana = peak_auc(ana_peak)
    maxabs = float(np.abs(real_peak - ana_peak).max())
    relerr = maxabs / (float(np.abs(real_peak).mean()) + 1e-9)
    print(f"[{a.name}] VALIDATE m=0.8: real_auc={a_real:.4f} ana_auc={a_ana:.4f} "
          f"|Δauc|={abs(a_real-a_ana):.4f} maxabs={maxabs:.4g} relerr={relerr:.4g}", flush=True)
    if abs(a_real - a_ana) > 0.02:
        raise SystemExit(f"ANALYTIC MISMATCH |Δauc|={abs(a_real-a_ana):.4f} > 0.02 -> do not trust analytic")

    # ---- save ----
    os.makedirs(a.outdir, exist_ok=True)
    out = f"{a.outdir}/clean_{a.name}.npz"
    np.savez_compressed(out, pooled=pooled.astype(np.float32), meannorm=meannorm,
                        PP_peak=PP, owner=owner, y=y, prob=prob, kind=kind,
                        dclean=dclean, curve=np.array(curve, np.float32),
                        peak=peak, hidden=hidden, nL=nL_h, param_count=pc,
                        auto_peak=auto_peak, seq_med=int(np.median(seqlens)),
                        n_pairs=len(T), n_problems=len(uq),
                        val_real_auc=a_real, val_ana_auc=a_ana, val_maxabs=maxabs)
    print(f"[{a.name}] saved {out}  pooled={pooled.shape} PP={PP.shape} DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/perturbations/pert_ext.py <==
#!/usr/bin/env python
"""J-space perturbation study -- EXTENSIONS 1 & 2 (forward-only, one diffusion code model).

Reuses the pert_run.py machinery VERBATIM for the POOLED read (auc/wauc, build_4d, offset-calibrated
peak-layer residual hook, per-problem centering, 5-fold OOF refit + fixed clean-direction read,
permutation null, L0-at-chance sanity, matched-norm random baseline, bf16 + asserted 4D bias mask).
Adds the perturbation FAMILIES and a second READ:

EXT1  Gaussian decomposition at the peak layer, measured with TWO reads:
  mu     : ONE per-example random unit dir (correlated across positions), added m*mean||h||.
           == the study's original "noise" perturbation (mu-style mean shift).
  sigma  : per-position i.i.d. zero-mean Gaussian, std sigma*||h_pos|| (independent draw at every
           position). sigma largely CANCELS under mean pooling.
  reads  : auc_pooled  = mean-pooled residual over the scored region (the study default), and
           auc_perpos  = per-position read: score EVERY scored position on the correctness
           direction and rank pass-positions vs fail-positions within each problem (example-level
           permutation null). NOT averaged before scoring, so it exposes sigma's LOCAL corruption
           even when the pooled read survives. L0-clean (within-problem mutants are near-identical
           programs, so per-position token embeddings do NOT leak the label -- unlike a last-token
           read, which does).

EXT2  causal-link disruption at the FEATURE level (alt reading of "within the latent space"):
  feat   : zero a random fraction f of the hidden DIMENSIONS (same mask across positions per
           example). Severs cross-FEATURE structure (vs. the attention-connectivity `causal`
           variant which severs cross-POSITION structure). Written to __causal_feat.json so it
           overlays the existing __causal.json.

Every AUC (pooled refit, per-position refit, fixed-direction, kind-matched) carries a within-problem
label-shuffle null (mean/std/z). Inert-hook guard: at every mag>0 require min(pooled,perpos) drift
< 0.999 (pooled alone FALSE-fires on sigma -- that IS the finding: sigma is invisible to the pooled
read). Peak layer is PINNED (--peak_layer) to the study's value so the new curves overlay the old.
"""
import os, sys, json, math, argparse, time
NTH = int(os.environ.get("JP_THREADS", "16"))
for _v in ("OMP_NUM_THREADS", "MKL_NUM_THREADS", "OPENBLAS_NUM_THREADS",
           "NUMEXPR_NUM_THREADS", "VECLIB_MAXIMUM_THREADS"):
    os.environ[_v] = str(NTH)
os.environ["HF_HUB_OFFLINE"] = "1"
os.environ["HF_DATASETS_OFFLINE"] = "1"
os.environ["TRANSFORMERS_OFFLINE"] = "1"
os.environ["TOKENIZERS_PARALLELISM"] = "false"
import numpy as np                                   # noqa: E402
import torch, torch.nn as nn                         # noqa: E402
torch.set_num_threads(NTH)
from transformers import AutoModel, AutoTokenizer    # noqa: E402

DT = torch.bfloat16
NEG = torch.finfo(DT).min
_STATE = {"ptype": None, "mag": 0.0, "am": None, "gen": None}

MU = [0.05, 0.1, 0.2, 0.4, 0.8]
SIGMA = [0.05, 0.1, 0.2, 0.4, 0.8]
FEAT = [0.1, 0.25, 0.5, 0.75]


# ---------- AUC / weighted-AUC (identical to pert_run.py) ----------
def auc(yy, ss):
    o = np.argsort(ss)
    r = np.empty(len(ss), float); r[o] = np.arange(1, len(ss) + 1)
    n1, n0 = (yy == 1).sum(), (yy == 0).sum()
    if n1 == 0 or n0 == 0:
        return np.nan
    return float((r[yy == 1].sum() - n1 * (n1 + 1) / 2) / (n1 * n0))


def make_wauc(y, prob, kind, uq):
    def wauc(score, seed=None, same_kind=False):
        rg = np.random.default_rng(seed) if seed is not None else None
        yy = y.copy()
        if rg is not None:
            for p in uq:
                m = prob == p
                yy[m] = rg.permutation(yy[m])
        v = []
        for p in uq:
            idx = np.flatnonzero(prob == p)
            groups = ([np.flatnonzero((prob == p) & (kind == kk)) for kk in set(kind[idx])]
                      if same_kind else [idx])
            for m in groups:
                if len(m) < 2 or len(set(yy[m])) < 2:
                    continue
                v.append(auc(yy[m], score[m]))
        return (float(np.nanmean(v)), len(v)) if v else (np.nan, 0)
    return wauc


# ---------- per-position weighted-AUC (rank pass-positions vs fail-positions within problem) ----------
def make_wauc_pp(y_ex, prob_ex, owner, uq):
    """owner[k] = example index of position k. Null permutes labels at the EXAMPLE level within
    problem (preserving each example's within-position correlation), then propagates to positions."""
    prob_long = prob_ex[owner]
    grp = {p: np.flatnonzero(prob_long == p) for p in uq}

    def wauc_pp(scores_long, seed=None):
        yy = y_ex.copy()
        if seed is not None:
            rg = np.random.default_rng(seed)
            for p in uq:
                m = prob_ex == p
                yy[m] = rg.permutation(yy[m])
        y_long = yy[owner]
        v = []
        for p in uq:
            m = grp[p]
            if len(m) < 2 or len(set(y_long[m])) < 2:
                continue
            v.append(auc(y_long[m], scores_long[m]))
        return float(np.nanmean(v)) if v else np.nan
    return wauc_pp


# ---------- attention mask (identical) ----------
def build_4d(am):
    bsz, slen = am.shape
    m = torch.zeros(bsz, 1, slen, slen, dtype=DT)
    m.masked_fill_(~am.bool()[:, None, None, :], NEG)
    return m


# ---------- peak-layer residual perturbation (EXTENDED) ----------
def perturb_hook(module, inp, out):
    pt = _STATE["ptype"]
    if pt not in ("mu", "sigma", "feat") or _STATE["mag"] == 0:
        return out
    h = out[0] if isinstance(out, tuple) else out
    od = h.dtype
    hf = h.float()                                   # (B,S,D)
    am = _STATE["am"]; gen = _STATE["gen"]; mag = _STATE["mag"]
    B, S, Dm = hf.shape
    keepf = am.bool().float()[..., None]             # (B,S,1)
    rown = hf.norm(dim=-1, keepdim=True)             # (B,S,1) per-position norm
    cnt = keepf.sum(1, keepdim=True).clamp_min(1)    # (B,1,1)
    meannorm = (rown * keepf).sum(1, keepdim=True) / cnt   # (B,1,1) mean row norm/example
    if pt == "mu":                                   # per-example CORRELATED mean shift
        eps = torch.randn(B, 1, Dm, generator=gen)   # ONE dir per example
        eps = eps / eps.norm(dim=-1, keepdim=True)
        hf2 = hf + mag * meannorm * eps               # broadcast over positions
    elif pt == "sigma":                              # per-position I.I.D. spread
        eps = torch.randn(B, S, Dm, generator=gen)   # fresh dir at EVERY position
        eps = eps / eps.norm(dim=-1, keepdim=True).clamp_min(1e-6)
        hf2 = hf + mag * rown * eps                   # std sigma*||h_pos||, independent per pos
    else:                                            # feat: zero a fraction f of hidden dims
        keepdim = (torch.rand(B, 1, Dm, generator=gen) >= mag).float()  # same mask over positions
        hf2 = hf * keepdim
    hf2 = torch.where(am.bool()[..., None], hf2, hf)
    hn = hf2.to(od)
    assert not torch.isnan(hn).any(), "NaN in perturbed residual"
    if isinstance(out, tuple):
        return (hn,) + tuple(out[1:])
    return hn


def encode(model, tok, texts, bs, pp_layer, maxlen=640):
    """Return (pooled[n,nL,d], PP[Npos,d]@pp_layer, owner[Npos], seqlens[n], secs).
    pooled = mean over non-pad positions (study default); PP = every non-pad position's activation
    at hidden_states[pp_layer], concatenated across examples; owner maps each position to its example."""
    pooled_out, pp_out, owner_out, seqlens = [], [], [], []
    t0 = time.time()
    ex = 0
    for i in range(0, len(texts), bs):
        enc = tok(texts[i:i + bs], return_tensors="pt", padding=True,
                  truncation=True, max_length=maxlen)
        am = enc.attention_mask
        seqlens += am.sum(1).tolist()
        m4 = build_4d(am)
        assert m4.dim() == 4, "attention bias must be 4D (batch,1,seq,seq)"
        _STATE["am"] = am
        with torch.no_grad():
            o = model(input_ids=enc.input_ids, attention_mask=m4, output_hidden_states=True)
        h = torch.stack(o.hidden_states, 1).float()          # (B,nL,S,D)
        mm = am[:, None, :, None].float()
        pooled_out.append(((h * mm).sum(2) / mm.sum(2)).numpy())
        hp = h[:, pp_layer]                                  # (B,S,D) at pinned peak
        amb = am.bool()
        for b in range(hp.size(0)):
            sel = hp[b][amb[b]].numpy()                      # (S_b, D) scored positions
            pp_out.append(sel)
            owner_out.append(np.full(sel.shape[0], ex, np.int64))
            ex += 1
        del o, h
    return (np.concatenate(pooled_out), np.concatenate(pp_out).astype(np.float32),
            np.concatenate(owner_out), np.array(seqlens), time.time() - t0)


def center(X, prob, uq):
    Xc = X.astype(np.float32).copy()
    for p in uq:
        m = prob == p
        Xc[m] -= Xc[m].mean(0, keepdims=True)
    return Xc


def center_pp(PP, prob_long, uq):
    C = PP.astype(np.float32).copy()
    for p in uq:
        m = prob_long == p
        C[m] -= C[m].mean(0, keepdims=True)
    return C


def fresh_scores(Xc, y, prob, uq, L, folds=5, seed=0):
    rr = np.random.default_rng(seed)
    order = uq.copy(); rr.shuffle(order)
    S = np.full(len(y), np.nan, np.float32)
    for te_p in np.array_split(order, folds):
        te = np.isin(prob, te_p); tr = ~te
        d = Xc[tr & (y == 1), L].mean(0) - Xc[tr & (y == 0), L].mean(0)
        d /= max(np.linalg.norm(d), 1e-9)
        S[te] = Xc[te, L] @ d
    return S


def dir_pp(Cpp, y_long, prob_long, uq, folds=5, seed=0):
    """5-fold OOF per-position difference-of-means direction; returns per-position scores.
    Folds are split by PROBLEM (same partition granularity as the pooled read)."""
    rr = np.random.default_rng(seed)
    order = uq.copy(); rr.shuffle(order)
    S = np.full(len(y_long), np.nan, np.float32)
    for te_p in np.array_split(order, folds):
        te = np.isin(prob_long, te_p); tr = ~te
        d = Cpp[tr & (y_long == 1)].mean(0) - Cpp[tr & (y_long == 0)].mean(0)
        d /= max(np.linalg.norm(d), 1e-9)
        S[te] = Cpp[te] @ d
    return S


def load_curve(Xc, y, prob, uq, wauc, nL):
    return [wauc(fresh_scores(Xc, y, prob, uq, L))[0] for L in range(nL)]


def cos_rows(A, B):
    return (A * B).sum(1) / (np.linalg.norm(A, axis=1) * np.linalg.norm(B, axis=1) + 1e-9)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", required=True)
    ap.add_argument("--name", required=True)
    ap.add_argument("--peak_layer", type=int, required=True,
                    help="PINNED peak layer (hidden_states index) to overlay the study")
    ap.add_argument("--bs", type=int, default=8)
    ap.add_argument("--n_perm", type=int, default=200)
    ap.add_argument("--mu", default=",".join(map(str, MU)))
    ap.add_argument("--sigma", default=",".join(map(str, SIGMA)))
    ap.add_argument("--feat", default=",".join(map(str, FEAT)))
    ap.add_argument("--ptypes", default="mu,sigma,feat")
    ap.add_argument("--n_mut", type=int, default=0, help="cap #mutants (keep WHOLE problems); 0=all")
    ap.add_argument("--outdir", default="/scratch/jspace_pert/results")
    a = ap.parse_args()
    mu = [float(x) for x in a.mu.split(",") if x != ""]
    sigma = [float(x) for x in a.sigma.split(",") if x != ""]
    feat = [float(x) for x in a.feat.split(",") if x != ""]
    ptypes = [p for p in a.ptypes.split(",") if p]
    peakL = a.peak_layer

    def loadavg():
        return round(os.getloadavg()[0], 1)

    D = json.load(open("/scratch/jspace_pert/mutants.json"))
    T = D["T"]; y = np.array(D["Y"], float); prob = np.array(D["P"]); kind = np.array(D["K"])
    if a.n_mut and len(T) > a.n_mut:            # keep WHOLE problems up to n_mut (same as study)
        keep = []
        for p in list(dict.fromkeys(prob.tolist())):
            idx = [i for i in range(len(T)) if prob[i] == p]
            if keep and len(keep) + len(idx) > a.n_mut:
                break
            keep += idx
        T = [T[i] for i in keep]; y = y[keep]; prob = prob[keep]; kind = kind[keep]
        print(f"[{a.name}] n_mut cap -> {len(T)} mutants / {len(set(prob))} problems", flush=True)
    uq = np.unique(prob)
    wauc = make_wauc(y, prob, kind, uq)
    print(f"[{a.name}] mutants={len(T)} problems={len(uq)} load={loadavg()} threads={NTH} "
          f"pinned_peak=L{peakL}", flush=True)

    tok = AutoTokenizer.from_pretrained(a.model, trust_remote_code=True)
    if tok.pad_token is None:
        tok.pad_token = tok.eos_token
    t0 = time.time()
    model = AutoModel.from_pretrained(a.model, torch_dtype=DT, trust_remote_code=True).eval()
    param_count = int(sum(p.numel() for p in model.parameters()))
    nL_cfg = model.config.num_hidden_layers
    hidden = model.config.hidden_size
    layers = None; lname = None
    for nm, mod in model.named_modules():
        if isinstance(mod, nn.ModuleList) and len(mod) == nL_cfg:
            layers = mod; lname = nm; break
    if layers is None:
        raise SystemExit(f"could not find decoder ModuleList of len {nL_cfg}")
    print(f"[{a.name}] params={param_count/1e9:.2f}B hidden={hidden} layers={nL_cfg} "
          f"module='{lname}' loaded_in={time.time()-t0:.0f}s", flush=True)

    # ---- CLEAN encode (pooled all layers + per-position at pinned peak) ----
    _STATE["ptype"] = None; _STATE["mag"] = 0.0
    Xclean, PPclean, owner, seqlens, dt = encode(model, tok, T, a.bs, peakL)
    nL_h = Xclean.shape[1]
    if not (0 <= peakL < nL_h):
        raise SystemExit(f"peak_layer {peakL} out of range 0..{nL_h-1}")
    prob_long = prob[owner]; y_long = y[owner]
    wauc_pp = make_wauc_pp(y, prob, owner, uq)
    Xc_clean = center(Xclean, prob, uq)
    curve = load_curve(Xc_clean, y, prob, uq, wauc, nL_h)
    auto_peak = int(np.nanargmax(curve))
    auc0 = curve[peakL]; auc_L0 = curve[0]
    seq_med = int(np.median(seqlens))
    print(f"[{a.name}] CLEAN pinned_peak=L{peakL} auc={auc0:.3f} (auto-argmax=L{auto_peak} "
          f"auc={curve[auto_peak]:.3f}) L0={auc_L0:.3f} encode={dt:.0f}s seq_med={seq_med} "
          f"npos={len(owner)} curve=" + " ".join(f"{c:.2f}" for c in curve), flush=True)
    if abs(auto_peak - peakL) > 2:
        print(f"[{a.name}] WARNING pinned peak L{peakL} far from auto L{auto_peak}", flush=True)
    if auc_L0 > 0.60:
        print(f"[{a.name}] WARNING L0 pooled AUC {auc_L0:.3f} > 0.60 possible leak", flush=True)
    # clean per-position read at peak
    Cpp_clean = center_pp(PPclean, prob_long, uq)
    Spp_clean = dir_pp(Cpp_clean, y_long, prob_long, uq)
    auc_pp0 = wauc_pp(Spp_clean)
    # per-position L0 leak check (token embeddings only, no forward -> cheap). Must be ~chance:
    # unlike a last-token read, the expanded per-position read should NOT leak label identity
    # because within-problem mutants are near-identical programs.
    emb = model.get_input_embeddings()
    pp0, own0, exq = [], [], 0
    for i in range(0, len(T), a.bs):
        enc = tok(T[i:i + a.bs], return_tensors="pt", padding=True, truncation=True, max_length=640)
        amb = enc.attention_mask.bool()
        with torch.no_grad():
            e = emb(enc.input_ids).float()
        for b in range(e.size(0)):
            sel = e[b][amb[b]].numpy(); pp0.append(sel)
            own0.append(np.full(len(sel), exq, np.int64)); exq += 1
    PP0 = np.concatenate(pp0).astype(np.float32); own0 = np.concatenate(own0)
    assert np.array_equal(own0, owner), "L0 per-position owner map mismatch"
    Spp_L0 = dir_pp(center_pp(PP0, prob_long, uq), y_long, prob_long, uq)
    auc_pp_L0 = wauc_pp(Spp_L0)
    del PP0, pp0
    print(f"[{a.name}] CLEAN per-position auc@peak={auc_pp0:.3f} auc@L0={auc_pp_L0:.3f} "
          f"(L0 must be ~chance)", flush=True)
    if auc_pp_L0 > 0.60:
        print(f"[{a.name}] WARNING per-position L0 AUC {auc_pp_L0:.3f} > 0.60 -> per-position "
              f"read leaks token identity", flush=True)

    # fixed clean directions at peak
    dclean = (Xc_clean[y == 1, peakL].mean(0) - Xc_clean[y == 0, peakL].mean(0))
    dclean = dclean / max(np.linalg.norm(dclean), 1e-9)
    dclean_pp = (Cpp_clean[y_long == 1].mean(0) - Cpp_clean[y_long == 0].mean(0))
    dclean_pp = dclean_pp / max(np.linalg.norm(dclean_pp), 1e-9)

    def metrics(Xc, X, PP, seed_null_base):
        # ---- pooled read (study default) ----
        S = fresh_scores(Xc, y, prob, uq, peakL)
        a_fresh = wauc(S)[0]
        nl = np.array([wauc(S, seed=seed_null_base + i)[0] for i in range(a.n_perm)])
        z = (a_fresh - nl.mean()) / (nl.std() + 1e-9)
        ak, ng = wauc(S, same_kind=True)
        nk = np.array([wauc(S, seed=seed_null_base + 500 + i, same_kind=True)[0]
                       for i in range(a.n_perm)])
        zk = (ak - nk.mean()) / (nk.std() + 1e-9)
        sf = Xc[:, peakL] @ dclean
        a_fix = wauc(sf)[0]
        nf = np.array([wauc(sf, seed=seed_null_base + 800 + i)[0] for i in range(a.n_perm)])
        zf = (a_fix - nf.mean()) / (nf.std() + 1e-9)
        drift = float(np.mean(cos_rows(X[:, peakL], Xclean[:, peakL])))
        # ---- per-position read (expanded, L0-clean) ----
        Cpp = center_pp(PP, prob_long, uq)
        Sp = dir_pp(Cpp, y_long, prob_long, uq)
        a_pp = wauc_pp(Sp)
        npp = np.array([wauc_pp(Sp, seed=seed_null_base + 1200 + i) for i in range(a.n_perm)])
        zp = (a_pp - npp.mean()) / (npp.std() + 1e-9)
        sfp = Cpp @ dclean_pp
        a_pp_fix = wauc_pp(sfp)
        nfp = np.array([wauc_pp(sfp, seed=seed_null_base + 1600 + i) for i in range(a.n_perm)])
        zpf = (a_pp_fix - nfp.mean()) / (nfp.std() + 1e-9)
        drift_pp = float(np.mean(cos_rows(PP, PPclean)))   # mean over ALL scored positions
        return dict(auc=a_fresh, auc_null_mean=float(nl.mean()), auc_null_std=float(nl.std()),
                    auc_z=float(z), auc_kind=ak, auc_kind_z=float(zk), n_kind_groups=ng,
                    auc_fixed=a_fix, auc_fixed_z=float(zf), drift_cosine=drift,
                    auc_pooled=a_fresh,
                    auc_perpos=a_pp, auc_perpos_null_mean=float(npp.mean()),
                    auc_perpos_null_std=float(npp.std()), auc_perpos_z=float(zp),
                    auc_perpos_fixed=a_pp_fix, auc_perpos_fixed_z=float(zpf),
                    drift_perpos=drift_pp)

    clean_m = metrics(Xc_clean, Xclean, PPclean, 500)
    base_row = dict(model=a.name, param_count=param_count, hidden_size=hidden,
                    peak_layer=peakL, auto_peak_layer=auto_peak, seq_len=seq_med,
                    n_pairs=len(T), n_problems=len(uq), n_positions=int(len(owner)),
                    auc_L0=float(auc_L0), auc_perpos_L0=float(auc_pp_L0), notes="")

    def row(ptype, mag, m):
        r = dict(base_row); r.update(m)
        r.update(ptype=ptype, magnitude=mag)
        return r

    # ---- offset calibration (arch-dependent; identical to pert_run.py) ----
    def _calib():
        c0 = peakL - 1
        def th(mod, inp, out):
            if isinstance(out, tuple):
                return (out[0] + 100.0,) + tuple(out[1:])
            return out + 100.0
        enc = tok(T[:4], return_tensors="pt", padding=True, truncation=True, max_length=640)
        m4 = build_4d(enc.attention_mask)
        _STATE["ptype"] = None
        with torch.no_grad():
            b0 = model(input_ids=enc.input_ids, attention_mask=m4, output_hidden_states=True)
        base = [h.float() for h in b0.hidden_states]
        hh = layers[c0].register_forward_hook(th)
        with torch.no_grad():
            b1 = model(input_ids=enc.input_ids, attention_mask=m4, output_hidden_states=True)
        hh.remove()
        for k in range(len(base)):
            if (b1.hidden_states[k].float() - base[k]).abs().max().item() > 1e-3:
                return k, c0
        raise SystemExit("calibration: no hidden_states changed under +100 hook")
    F0, c0 = _calib()
    hook_layer = 2 * peakL - 1 - F0
    if not (0 <= hook_layer < nL_cfg):
        raise SystemExit(f"calibrated hook_layer {hook_layer} out of range (peakL={peakL} F0={F0})")
    print(f"[{a.name}] offset-calib: +100@layer[{c0}] -> first hidden[{F0}] (offset {F0-c0}); "
          f"perturb hook_layer={hook_layer} so read hidden[{peakL}] is affected", flush=True)
    base_row["hook_layer"] = hook_layer
    handle = layers[hook_layer].register_forward_hook(perturb_hook)

    results = {"mu": [], "sigma": [], "causal_feat": []}
    for pt in results:
        r = row(pt, 0.0, clean_m); r["notes"] = "clean baseline"
        results[pt].append(r)
    mu_curve = {0.0: clean_m["auc"]}   # matched-norm random-direction control (pooled rel-disp)

    def run(ptype, mag):
        _STATE["ptype"] = ptype; _STATE["mag"] = mag
        _STATE["gen"] = torch.Generator().manual_seed(
            {"mu": 100, "sigma": 250, "feat": 400}[ptype] + int(round(mag * 1000)))
        X, PP, own2, _, dt = encode(model, tok, T, a.bs, peakL)
        assert np.array_equal(own2, owner), "position owner map drifted between encodes"
        Xc = center(X, prob, uq)
        m = metrics(Xc, X, PP, 1000 + int(round(mag * 1000)))
        # inert-hook guard: pooled alone FALSE-fires on sigma -> require min(pooled,perpos).
        if mag > 0 and min(m["drift_cosine"], m["drift_perpos"]) >= 0.999:
            raise SystemExit(
                f"HOOK INERT: {ptype} m={mag} drift_pooled={m['drift_cosine']:.5f} "
                f"drift_perpos={m['drift_perpos']:.5f} both>=0.999 -> perturbation not applied")
        print(f"[{a.name}] {ptype} m={mag}: pooled={m['auc']:.3f} z{m['auc_z']:+.1f} "
              f"| perpos={m['auc_perpos']:.3f} z{m['auc_perpos_z']:+.1f} "
              f"| fixed={m['auc_fixed']:.3f} | drift_pool={m['drift_cosine']:.3f} "
              f"drift_pp={m['drift_perpos']:.3f} enc={dt:.0f}s load={loadavg()}", flush=True)
        return m

    os.makedirs(a.outdir, exist_ok=True)

    def write(key):
        json.dump(results[key], open(f"{a.outdir}/{a.name}__{key}.json", "w"), indent=2)
        print(f"[{a.name}] wrote {a.name}__{key}.json ({len(results[key])} rows)", flush=True)

    def ctrl_auc(rel):                       # matched-norm random-direction baseline (mu curve)
        xs = sorted(mu_curve); ys = [mu_curve[x] for x in xs]
        return float(np.interp(rel, xs, ys))

    # EXT1a: mu-shift (also populates the matched-norm control curve)
    if "mu" in ptypes:
        for m in mu:
            met = run("mu", m)
            mu_curve[m] = met["auc"]
            results["mu"].append(row("mu", m, met))
        write("mu")

    # EXT1b: sigma-spread
    if "sigma" in ptypes:
        for s in sigma:
            met = run("sigma", s)
            r = row("sigma", s, met)
            rel = float(np.sqrt(max(0.0, 2 - 2 * met["drift_cosine"])))
            r["disp_rel_norm"] = round(rel, 4)
            r["randctrl_auc"] = ctrl_auc(rel)
            r["notes"] = "per-position i.i.d.; randctrl=mu@pooled-disp-matched"
            results["sigma"].append(r)
        write("sigma")

    # EXT2: feature (hidden-dim) ablation -> overlays __causal.json
    if "feat" in ptypes:
        for f in feat:
            met = run("feat", f)
            rel = float(np.sqrt(max(0.0, 2 - 2 * met["drift_cosine"])))
            r = row("causal_feat", f, met)
            r["disp_rel_norm"] = round(rel, 4)
            r["randctrl_auc"] = ctrl_auc(rel)
            r["notes"] = ("hidden-DIM ablation (sever cross-feature structure); "
                          "randctrl=mu@drift-matched-disp")
            results["causal_feat"].append(r)
        write("causal_feat")

    handle.remove()
    print(f"[{a.name}] DONE ptypes={ptypes}", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/perturbations/repro_seed.py <==
#!/usr/bin/env python
"""Reproduce the PUBLISHED flash 'jump' with the study's EXACT noise seed, then show 5 other
seeds do not. Proves the dip-then-recover is a single-realization artifact of the refit probe.

Study perturb draw (pert_ext.perturb_hook): per batch of bs, eps = torch.randn(B,1,D, gen),
normalized; gen = Generator().manual_seed(100 + int(round(mag*1000))).  Analytic pooled read at
peak (validated Δauc=0.0000 vs real forward): pooled' = pooled[:,peak] + mag*meannorm[:,peak]*eps.
"""
import os, sys, json
os.environ["OMP_NUM_THREADS"] = "8"
sys.path.insert(0, "/scratch/jspace_pert")
import numpy as np, torch
import pert_ext as PE

Z = np.load("/scratch/jspace_neuro/dumps/clean_llada_flash.npz", allow_pickle=True)
pooled = Z["pooled"]; meannorm = Z["meannorm"]; y = Z["y"].astype(float)
prob = Z["prob"]; kind = Z["kind"]; peak = int(Z["peak"])
uq = np.unique(prob); n, _, D = pooled.shape
wauc = PE.make_wauc(y, prob, kind, uq)
pP = pooled[:, peak]; mnP = meannorm[:, peak][:, None]


def center(M):
    Mc = M.astype(np.float32).copy()
    for p in uq:
        m = prob == p; Mc[m] -= Mc[m].mean(0, keepdims=True)
    return Mc


def refit(M):
    Mc = center(M)
    return wauc(PE.fresh_scores(Mc[:, None, :], y, prob, uq, 0))[0], Mc


def fixed(Mc, d):
    return wauc(Mc @ d)[0]


d0 = None
_, Mc0 = refit(pP); d0 = (Mc0[y == 1].mean(0) - Mc0[y == 0].mean(0)); d0 /= np.linalg.norm(d0) + 1e-9


def study_eps(mag, bs):
    gen = torch.Generator().manual_seed(100 + int(round(mag * 1000)))
    eps = np.zeros((n, D), np.float32); i = 0
    while i < n:
        B = min(bs, n - i)
        e = torch.randn(B, 1, D, generator=gen)[:, 0, :]
        e = e / e.norm(dim=-1, keepdim=True)
        eps[i:i + B] = e.numpy(); i += B
    return eps


def np_eps(seed):
    rng = np.random.default_rng(1_000_000 + seed)
    e = rng.standard_normal((n, D)).astype(np.float32)
    return e / np.linalg.norm(e, axis=1, keepdims=True)


PUB = {0.2: 0.527, 0.4: 0.375, 0.8: 0.603}
print(f"n={n} D={D} peak=L{peak}  clean refit={refit(pP)[0]:.3f}")
for bs in [8, 6]:
    print(f"\n--- study exact seed (bs={bs}) vs published ---")
    for mag in [0.2, 0.4, 0.8]:
        eps = study_eps(mag, bs)
        a, Mc = refit(pP + mag * mnP * eps)
        print(f"  m={mag}: study-seed refit_auc={a:.3f}  (published {PUB[mag]})  fixed={fixed(Mc, d0):.3f}")

print("\n--- 5 independent seeds (mean +- sd) ---")
for mag in [0.2, 0.4, 0.8]:
    aucs = []
    for s in range(5):
        a, _ = refit(pP + mag * np_eps(s) * mnP)
        aucs.append(a)
    aucs = np.array(aucs)
    print(f"  m={mag}: refit_auc={aucs.mean():.3f}+-{aucs.std():.3f}  per-seed={np.round(aucs,3).tolist()}")


==> anc/code/plotting_reference.py <==
"""Regenerate the 7 paper figures in NeurIPS style.
Same data and numbers as the blog originals (plot_g3clean/plot_decode/plot_g1simple/
plot_jspace/plot_steer_asym/plot_compare_ar4); style changes only:
no in-image titles/subtitles/fine-print, serif fonts at print size, near-black text,
per-series markers+linestyles for black/white legibility, 300 dpi."""
import matplotlib as mpl; mpl.use("Agg")
import matplotlib.pyplot as plt
import json, glob, os

BASE = "/Users/angadmiglani/code/Perseus/perseus/angad_wip/jspace_perturbation"
G = f"{BASE}/graphs"; NEU = f"{BASE}/neuro"

mpl.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Times New Roman", "Nimbus Roman", "STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix",
    "font.size": 9, "axes.labelsize": 9, "xtick.labelsize": 8, "ytick.labelsize": 8,
    "legend.fontsize": 7.5, "figure.dpi": 300,
    "text.color": "#111111", "axes.labelcolor": "#111111",
    "xtick.color": "#111111", "ytick.color": "#111111",
    "axes.edgecolor": "#333333", "axes.linewidth": 0.8,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.alpha": 0.25, "grid.linewidth": 0.5, "axes.axisbelow": True,
    "legend.frameon": False, "pdf.fonttype": 42,
})

NAME = {"DiffuCoder-7B": "DiffuCoder-7B", "Dream-Coder-7B": "Dream-7B",
        "LLaDA2.0-mini": "LLaDA-mini", "Stable-DiffCoder-8B": "Stable-8B",
        "UltraLLaDA-8B": "UltraLLaDA-8B", "LLaDA-flash-100B": "LLaDA-flash-102B"}
COL = {"DiffuCoder-7B": "#1f77b4", "Dream-Coder-7B": "#ff7f0e", "Stable-DiffCoder-8B": "#2ca02c",
       "LLaDA2.0-mini": "#d62728", "LLaDA-flash-100B": "#7b3fb5", "UltraLLaDA-8B": "#17a2b8"}
MK  = {"DiffuCoder-7B": "o", "Dream-Coder-7B": "s", "Stable-DiffCoder-8B": "^",
       "LLaDA2.0-mini": "D", "LLaDA-flash-100B": "v", "UltraLLaDA-8B": "P"}
LS  = {"DiffuCoder-7B": "-", "Dream-Coder-7B": "--", "Stable-DiffCoder-8B": "-.",
       "LLaDA2.0-mini": ":", "LLaDA-flash-100B": "-", "UltraLLaDA-8B": "--"}

def chance(ax, label_x=0.01, color="#555555"):
    ax.axhline(0.5, color="#777777", ls=(0, (4, 3)), lw=0.9)
    ax.text(label_x, 0.502, "chance", transform=ax.get_yaxis_transform(),
            fontsize=7, color=color, va="bottom")

def save(fig, name):
    fig.savefig(f"{G}/{name}", bbox_inches="tight", facecolor="white")
    plt.close(fig)
    print("wrote", name)

# ---------------- data: decode ----------------
D = {}
for f in glob.glob(f"{BASE}/decode/decode_*.json"):
    D[f.split("decode_")[1][:-5]] = json.load(open(f))

# ---------------- 1. depth curves ----------------
fig, ax = plt.subplots(figsize=(5.5, 3.4))
order = sorted(D, key=lambda m: D[m].get("auc_at_peak", 0))
for m in order:
    lc = D[m]["layer_curve"]; n = len(lc) - 1
    xs = [i / n for i in range(len(lc))]
    ax.plot(xs, lc, ls=LS.get(m, "-"), marker=MK.get(m, "o"), markevery=0.15,
            color=COL.get(m, "#888"), lw=1.1, ms=3.5, label=NAME.get(m, m))
    pk = max(range(len(lc)), key=lambda i: lc[i])
    ax.plot(pk / n, lc[pk], MK.get(m, "o"), color=COL.get(m, "#888"), ms=5, zorder=4)
chance(ax)
ax.set_xlabel("relative depth (layer / total layers)")
ax.set_ylabel("correctness read AUC")
ax.set_ylim(0, 1.0)
ax.legend(loc="lower right", ncol=2, columnspacing=1.0, handlelength=2.2)
save(fig, "g3_jspace_depth.png")

# ---------------- 2. readable vs interpretable ----------------
LOFF = {"LLaDA-flash-100B": (-8, 2, "right"), "LLaDA2.0-mini": (-8, 2, "right"),
        "DiffuCoder-7B": (0, 10, "center"), "Dream-Coder-7B": (0, -13, "center"),
        "UltraLLaDA-8B": (0, -13, "center"), "Stable-DiffCoder-8B": (0, 10, "center")}
fig, ax = plt.subplots(figsize=(5.2, 3.3))
ax.axhspan(-1, 3, color="#999999", alpha=0.15)
ax.text(0.567, 1.0, "indistinguishable from a\nrandom direction", fontsize=7,
        color="#555555", va="center")
for m in D:
    x = D[m].get("auc_at_peak", 0); y = D[m].get("neg_wrong_frac", 0) * 30
    ax.scatter(x, y, s=55, color=COL.get(m, "#888"), marker=MK.get(m, "o"),
               zorder=3, edgecolor="white", lw=0.9)
    dx, dy, ha = LOFF.get(m, (0, 10, "center"))
    ax.annotate(NAME.get(m, m), (x, y), (dx, dy), textcoords="offset points",
                ha=ha, fontsize=7.5, color=COL.get(m, "#333"), fontweight="bold")
ax.set_xlabel("correctness read AUC")
ax.set_ylabel("``wrong''-words in the broken pole's top-30")
ax.set_xlim(0.55, 0.90); ax.set_ylim(-4, 29)
save(fig, "jspace_readable_vs_interpretable.png")

# ---------------- 3. noise vs AUC across model size ----------------
def partA_mean(model, mmax=0.8):
    rows = json.load(open(f"{NEU}/neuro_partA_{model}.json")); by = {}
    for r in rows: by.setdefault(r["magnitude"], []).append(r)
    x = [m for m in sorted(by) if m <= mmax]
    y = [sum(r["auc"] for r in by[m]) / len(by[m]) for m in x]
    return x, y

G1 = [("LLaDA2.0-mini", "LLaDA-mini (1.4B active)", "#9A4D8E", "D", ":"),
      ("DiffuCoder-7B-cpGRPO", "DiffuCoder-7B (7.6B)", "#0F4D92", "o", "-"),
      ("llada_flash", "LLaDA-flash (102B)", "#B64342", "v", "--")]
fig, ax = plt.subplots(figsize=(4.6, 3.2))
for key, lab, col, mk, ls in G1:
    x, y = partA_mean(key)
    ax.plot(x, y, ls=ls, marker=mk, color=col, lw=1.1, ms=3.5, label=lab)
ax.set_xlim(0, None); ax.set_ylim(0, 1.0)
chance(ax, label_x=0.985)
ax.set_xlabel("noise magnitude $m$")
ax.set_ylabel("correctness read AUC")
ax.legend(loc="lower left")
save(fig, "g1_param_correctness_noise.png")

# ---------------- data: raw perturbation rows ----------------
def as_rows(data):
    if isinstance(data, list): return [x for x in data if isinstance(x, dict)]
    if isinstance(data, dict):
        for v in data.values():
            if isinstance(v, list) and v and isinstance(v[0], dict): return v
        if "auc" in data or "model" in data: return [data]
    return []

rows = []
for f in glob.glob(f"{BASE}/raw/*.json"):
    try: data = json.load(open(f))
    except Exception: continue
    for r in as_rows(data):
        r.setdefault("model", os.path.basename(f).split("__")[0])
        if "flash" in r["model"].lower(): r["model"] = "LLaDA-flash-100B"
        _pt = (r.get("ptype") or os.path.basename(f).split("__")[-1].split(".")[0]).lower()
        if _pt.startswith("behavioral"): _pt = "behavioral"
        r["ptype"] = _pt if _pt in ("noise", "rotate", "causal", "behavioral") else "_skip"
        r["x"] = next((r[k] for k in ("magnitude", "theta_deg", "frac") if r.get(k) is not None), None)
        rows.append(r)
behavioral = [r for r in rows if r["ptype"] == "behavioral"]
prows = [r for r in rows if r.get("auc") is not None and r["ptype"] in ("noise", "rotate", "causal")]

def series(model, ptype, key="auc"):
    d = [r for r in prows if r["model"] == model and r["ptype"] == ptype and r["x"] is not None]
    seen = {}
    for r in sorted(d, key=lambda r: r["x"]):
        if r["x"] not in seen or r.get("seq_len", 0) < seen[r["x"]].get("seq_len", 1e9): seen[r["x"]] = r
    d = [seen[k] for k in sorted(seen)]
    return [r["x"] for r in d], [r.get(key) for r in d]

def fired(model, ptype):
    _, dr = series(model, ptype, "drift_cosine"); dr = [d for d in dr if d is not None]
    return len(dr) >= 2 and min(dr) < 0.99

SIZE = {"DiffuCoder-7B-cpGRPO": "7.6B", "Dream-Coder-7B": "7.6B", "Stable-DiffCoder-8B": "8.2B",
        "LLaDA2.0-mini": "1.4B active", "LLaDA-flash-100B": "102B", "UltraLLaDA-8B": "8B"}
RNAME = {"DiffuCoder-7B-cpGRPO": "DiffuCoder-7B", "Dream-Coder-7B": "Dream-Coder-7B",
         "Stable-DiffCoder-8B": "Stable-DiffCoder-8B", "LLaDA2.0-mini": "LLaDA-mini",
         "LLaDA-flash-100B": "LLaDA-flash", "UltraLLaDA-8B": "UltraLLaDA"}
RMK = {"DiffuCoder-7B-cpGRPO": "o", "Dream-Coder-7B": "s", "Stable-DiffCoder-8B": "^",
       "LLaDA2.0-mini": "D", "LLaDA-flash-100B": "v", "UltraLLaDA-8B": "P"}
RLS = {"DiffuCoder-7B-cpGRPO": "-", "Dream-Coder-7B": "--", "Stable-DiffCoder-8B": "-.",
       "LLaDA2.0-mini": ":", "LLaDA-flash-100B": "-", "UltraLLaDA-8B": "--"}
RCOL = {"DiffuCoder-7B-cpGRPO": "#1f77b4", "Dream-Coder-7B": "#ff7f0e",
        "Stable-DiffCoder-8B": "#2ca02c", "LLaDA2.0-mini": "#d62728",
        "LLaDA-flash-100B": "#7b3fb5", "UltraLLaDA-8B": "#17a2b8"}
PARAM = {}
for r in prows:
    if r.get("param_count"): PARAM.setdefault(r["model"], r["param_count"])
pmodels = [m for m in sorted({r["model"] for r in prows}, key=lambda m: PARAM.get(m, 0))
           if "ultra" not in m.lower() and not m.upper().startswith("VAL")]

# ---------------- 4. attention ablation ----------------
fig, ax = plt.subplots(figsize=(4.8, 3.2))
for m in pmodels:
    x, y = series(m, "causal", "auc")
    if not x or not fired(m, "causal"): continue
    ax.plot(x, y, ls=RLS.get(m, "-"), marker=RMK.get(m, "o"), color=RCOL.get(m, "#888"),
            lw=1.1, ms=3.5, label=f"{RNAME.get(m, m)} ({SIZE.get(m, '?')})")
chance(ax)
ax.set_xlabel("attention edges ablated (fraction)")
ax.set_ylabel("correctness read AUC")
ax.set_ylim(0.34, 0.92); ax.margins(x=0.03)
ax.legend(loc="upper right", fontsize=7)
save(fig, "auc_vs_causal.png")

# ---------------- 5. dissociation (single axis, no twin) ----------------
if behavioral:
    bm = behavioral[0]["model"]
    bx = sorted({r["x"] for r in behavioral if r.get("x") is not None})
    p1 = [next((r.get("pass_at_1") for r in behavioral if r.get("x") == x), None) for x in bx]
    rx, ry = series(bm, "noise", "auc")
    fig, ax = plt.subplots(figsize=(4.8, 3.2))
    ax.plot(rx, ry, "-o", color="#c62828", lw=1.1, ms=3.5, label="internal read of correctness (AUC)")
    ax.plot(bx, p1, "--s", color="#2e7d32", lw=1.1, ms=3.5, label="generated code (pass@1)")
    chance(ax)
    ax.set_ylim(0.42, 0.86)
    ax.set_xlabel("noise magnitude ($\\times$ residual norm)")
    ax.set_ylabel("AUC / pass@1")
    ax.legend(loc="lower left", fontsize=7)
    save(fig, "dissociation_read_vs_generation.png")

# ---------------- 6. steering asymmetry ----------------
labels = ["baseline\n(no push)", "random\npush", "push toward\n``correct''", "push toward\n``wrong''"]
labels = [l.replace("``", "“").replace("''", "”") for l in labels]
vals = [0.433, 0.429, 0.388, 0.298]
errs = [None, 0.036, None, None]
cols = ["#9AA0A6", "#CFCECE", "#0F4D92", "#B64342"]
znote = [None, None, "z = −1.15", "z = −3.66"]
fig, ax = plt.subplots(figsize=(4.2, 2.9))
for i, (v, c) in enumerate(zip(vals, cols)):
    ax.bar(i, v, width=0.62, color=c, edgecolor="white", linewidth=0.6, zorder=3)
    if errs[i] is not None:
        ax.errorbar(i, v, yerr=errs[i], fmt="none", ecolor="#333333", elinewidth=1.0, capsize=3, zorder=5)
    label_y = v + (errs[i] + 0.011 if errs[i] is not None else 0.011)
    ax.text(i, label_y, f"{v:.3f}", ha="center", va="bottom", fontsize=7.5,
            fontweight="bold", color="#111111", zorder=6)
    if znote[i]:
        ax.text(i, v - 0.025, znote[i], ha="center", va="top", fontsize=6.5,
                color="white", fontweight="bold", zorder=6)
ax.axhline(0.433, color="#777777", ls=(0, (4, 3)), lw=0.8, zorder=1)
ax.text(3.44, 0.437, "baseline", fontsize=6.5, color="#555555", va="bottom", ha="right")
ax.set_xticks(range(4)); ax.set_xticklabels(labels, fontsize=7)
ax.set_ylabel("pass@1")
ax.set_ylim(0, 0.52)
save(fig, "steer_asymmetry.png")

# ---------------- 7. AR comparison ----------------
labels = ["DiffuCoder-7B\n(diffusion)", "Qwen3-Coder\n(autoregressive)",
          "Qwen2.5-Coder\n(autoregressive)", "GLM-4.5-Air\n(autoregressive)"]
vals = [0.789, 0.696, 0.677, 0.559]
cols = ["#0F4D92", "#42949E", "#5FA8B0", "#B64342"]
znote = ["+7.5$\\sigma$", "+6.3$\\sigma$", "+4.5$\\sigma$", "+0.5$\\sigma$ (n.s.)"]
fig, ax = plt.subplots(figsize=(4.6, 3.0))
for i, (v, c) in enumerate(zip(vals, cols)):
    ax.bar(i, v, width=0.62, color=c, edgecolor="white", linewidth=0.6, zorder=3)
    ax.text(i, v + 0.012, f"{v:.3f}", ha="center", va="bottom", fontsize=7.5,
            fontweight="bold", color="#111111")
    ax.text(i, v - 0.028, znote[i], ha="center", va="top", fontsize=6.5, color="white",
            fontweight="bold")
ax.axhline(0.53, color="#777777", ls=(0, (4, 3)), lw=0.8, zorder=1)
ax.text(3.44, 0.536, "chance (shuffled-label null)", fontsize=6.5, color="#555555",
        va="bottom", ha="right")
ax.set_xticks(range(4)); ax.set_xticklabels(labels, fontsize=7)
ax.set_ylabel("correctness read AUC")
ax.set_ylim(0, 0.9)
save(fig, "compare_ar.png")

print("done")


==> anc/data/confidence/analyzeA.json <==
{
  "n_rollouts": 324,
  "n_problems": 54,
  "n_pass": 176,
  "probe": {
    "auc": 0.6011316872427983,
    "layer": 25,
    "null": [
      0.5188539094650205,
      0.03638818532614553
    ],
    "z": 2.2611123577395724,
    "curve": [
      0.5522,
      0.5817,
      0.578,
      0.5743,
      0.5859,
      0.5909,
      0.5984,
      0.5875,
      0.5982,
      0.5862,
      0.5841,
      0.5818,
      0.5818,
      0.5938,
      0.5716,
      0.5605,
      0.5605,
      0.5605,
      0.5596,
      0.5522,
      0.581,
      0.5789,
      0.5789,
      0.59,
      0.59,
      0.6011,
      0.5929,
      0.5744
    ]
  },
  "confidence": {
    "conf_vis": {
      "auc": 0.381738683127572,
      "null": [
        0.5001908436213992,
        0.043737500297991484
      ],
      "z": -2.7082516599837585,
      "probe_minus_this": [
        0.21032973312728803,
        0.12337934027777776,
        0.29888567386831266
      ]
    },
    "entropy_vis_neg": {
      "auc": 0.577366255144033,
      "null": [
        0.49612525720164613,
        0.04092660317192298
      ],
      "z": 1.9850412607191303,
      "probe_minus_this": [
        0.013404337421362987,
        -0.06483682309203147,
        0.0931239787581699
      ]
    },
    "conf_masked": {
      "auc": 0.5784979423868313,
      "null": [
        0.5009537037037037,
        0.035264094396731206
      ],
      "z": 2.1989572626415783,
      "probe_minus_this": [
        0.013922113226299245,
        -0.06129474542780993,
        0.08839239515250534
      ]
    }
  }
}

==> anc/data/confidence/analyzeA32.json <==
{
  "n_rollouts": 95,
  "n_problems": 19,
  "n_pass": 56,
  "probe": {
    "auc": 0.8421052631578947,
    "layer": 18,
    "null": [
      0.5814473684210526,
      0.063064181815105
    ],
    "z": 4.1332160840179775,
    "curve": [
      0.4254,
      0.6842,
      0.6623,
      0.6623,
      0.693,
      0.693,
      0.7061,
      0.6842,
      0.7193,
      0.7237,
      0.7237,
      0.7061,
      0.7061,
      0.7588,
      0.75,
      0.7675,
      0.7763,
      0.7895,
      0.8421,
      0.8158,
      0.8377,
      0.8158,
      0.7851,
      0.7895,
      0.7895,
      0.7851,
      0.7719,
      0.8377
    ]
  },
  "confidence": {
    "conf_vis": {
      "auc": 0.40789473684210525,
      "null": [
        0.5032017543859648,
        0.07743893979605775
      ],
      "z": -1.2307376181042942,
      "probe_minus_this": [
        0.4363327807118671,
        0.2833246527777779,
        0.5972916666666663
      ]
    },
    "entropy_vis_neg": {
      "auc": 0.8377192982456141,
      "null": [
        0.4878728070175438,
        0.07311546570864846
      ],
      "z": 4.784849320898729,
      "probe_minus_this": [
        0.003947055540388245,
        -0.13333333333333341,
        0.1439393939393938
      ]
    },
    "conf_masked": {
      "auc": 0.7982456140350878,
      "null": [
        0.4976973684210526,
        0.07979556237762592
      ],
      "z": 3.7664781460557575,
      "probe_minus_this": [
        0.04209267380080434,
        -0.11117424242424236,
        0.1987179487179488
      ]
    }
  }
}

==> anc/data/confidence/analyzeB.json <==
{
  "n_rollouts": 448,
  "n_problems": 56,
  "n_pass": 287,
  "probe": {
    "auc": 0.6767431972789115,
    "layer": 27,
    "null": [
      0.5374184204931973,
      0.03088221645736443
    ],
    "z": 4.511488754914186,
    "curve": [
      0.5461,
      0.5059,
      0.5119,
      0.5093,
      0.531,
      0.529,
      0.5497,
      0.5549,
      0.559,
      0.569,
      0.5838,
      0.5838,
      0.5719,
      0.5829,
      0.5804,
      0.5776,
      0.5956,
      0.61,
      0.6183,
      0.6234,
      0.6109,
      0.6086,
      0.6166,
      0.6045,
      0.6163,
      0.6154,
      0.6401,
      0.6767,
      0.6484
    ]
  },
  "confidence": {
    "conf": {
      "auc": 0.7031143707482992,
      "null": [
        0.49591661352040817,
        0.03893818361086028
      ],
      "z": 5.321197156430896,
      "probe_minus_this": [
        -0.026831106301892782,
        -0.08864469954648536,
        0.03671997549019612
      ]
    },
    "entropy_neg": {
      "auc": 0.6931335034013605,
      "null": [
        0.499633131377551,
        0.03881326264422042
      ],
      "z": 4.9854187423536365,
      "probe_minus_this": [
        -0.015926474486190056,
        -0.06971802783613457,
        0.04180544717887146
      ]
    }
  }
}

==> anc/data/figure_values.json <==
{
  "source_commit": "b38aabc848dae38b10eed39ab948588d06d58d06",
  "figures": {
    "g3_jspace_depth": [
      {
        "lines": [
          {
            "x": [
              0.0,
              0.03125,
              0.0625,
              0.09375,
              0.125,
              0.15625,
              0.1875,
              0.21875,
              0.25,
              0.28125,
              0.3125,
              0.34375,
              0.375,
              0.40625,
              0.4375,
              0.46875,
              0.5,
              0.53125,
              0.5625,
              0.59375,
              0.625,
              0.65625,
              0.6875,
              0.71875,
              0.75,
              0.78125,
              0.8125,
              0.84375,
              0.875,
              0.90625,
              0.9375,
              0.96875,
              1.0
            ],
            "y": [
              0.5367,
              0.6027,
              0.6059,
              0.5744,
              0.5629,
              0.5933,
              0.5503,
              0.5566,
              0.5996,
              0.6226,
              0.6048,
              0.6017,
              0.6195,
              0.6164,
              0.5996,
              0.6164,
              0.6468,
              0.6771,
              0.6656,
              0.6635,
              0.6457,
              0.6373,
              0.6059,
              0.6006,
              0.6111,
              0.6279,
              0.6572,
              0.6751,
              0.6625,
              0.6468,
              0.6184,
              0.6394,
              0.5514
            ]
          },
          {
            "x": [
              0.53125
            ],
            "y": [
              0.6771
            ]
          },
          {
            "x": [
              0.0,
              0.03125,
              0.0625,
              0.09375,
              0.125,
              0.15625,
              0.1875,
              0.21875,
              0.25,
              0.28125,
              0.3125,
              0.34375,
              0.375,
              0.40625,
              0.4375,
              0.46875,
              0.5,
              0.53125,
              0.5625,
              0.59375,
              0.625,
              0.65625,
              0.6875,
              0.71875,
              0.75,
              0.78125,
              0.8125,
              0.84375,
              0.875,
              0.90625,
              0.9375,
              0.96875,
              1.0
            ],
            "y": [
              0.499,
              0.4937,
              0.4444,
              0.4665,
              0.501,
              0.4539,
              0.5178,
              0.4948,
              0.4455,
              0.4633,
              0.4476,
              0.4696,
              0.4046,
              0.4706,
              0.4853,
              0.4727,
              0.4874,
              0.4738,
              0.4832,
              0.5398,
              0.5597,
              0.5283,
              0.5398,
              0.5807,
              0.5461,
              0.5954,
              0.5786,
              0.5891,
              0.587,
              0.6017,
              0.6593,
              0.6992,
              0.7149
            ]
          },
          {
            "x": [
              1.0
            ],
            "y": [
              0.7149
            ]
          },
          {
            "x": [
              0.0,
              0.05,
              0.1,
              0.15,
              0.2,
              0.25,
              0.3,
              0.35,
              0.4,
              0.45,
              0.5,
              0.55,
              0.6,
              0.65,
              0.7,
              0.75,
              0.8,
              0.85,
              0.9,
              0.95,
              1.0
            ],
            "y": [
              0.544,
              0.63,
              0.5713,
              0.5786,
              0.5996,
              0.6038,
              0.6373,
              0.6709,
              0.6499,
              0.6143,
              0.6405,
              0.696,
              0.6845,
              0.7023,
              0.7055,
              0.7117,
              0.7065,
              0.7117,
              0.7212,
              0.6918,
              0.7411
            ]
          },
          {
            "x": [
              1.0
            ],
            "y": [
              0.7411
            ]
          },
          {
            "x": [
              0.0,
              0.03571428571428571,
              0.07142857142857142,
              0.10714285714285714,
              0.14285714285714285,
              0.17857142857142858,
              0.21428571428571427,
              0.25,
              0.2857142857142857,
              0.32142857142857145,
              0.35714285714285715,
              0.39285714285714285,
              0.42857142857142855,
              0.4642857142857143,
              0.5,
              0.5357142857142857,
              0.5714285714285714,
              0.6071428571428571,
              0.6428571428571429,
              0.6785714285714286,
              0.7142857142857143,
              0.75,
              0.7857142857142857,
              0.8214285714285714,
              0.8571428571428571,
              0.8928571428571429,
              0.9285714285714286,
              0.9642857142857143,
              1.0
            ],
            "y": [
              0.5304,
              0.5828,
              0.5545,
              0.544,
              0.5419,
              0.5105,
              0.5031,
              0.5409,
              0.566,
              0.5776,
              0.6038,
              0.6017,
              0.5922,
              0.6698,
              0.5922,
              0.6677,
              0.6562,
              0.6971,
              0.6824,
              0.7191,
              0.7117,
              0.7138,
              0.7495,
              0.7537,
              0.6698,
              0.6813,
              0.6897,
              0.7034,
              0.7725
            ]
          },
          {
            "x": [
              1.0
            ],
            "y": [
              0.7725
            ]
          },
          {
            "x": [
              0.0,
              0.03571428571428571,
              0.07142857142857142,
              0.10714285714285714,
              0.14285714285714285,
              0.17857142857142858,
              0.21428571428571427,
              0.25,
              0.2857142857142857,
              0.32142857142857145,
              0.35714285714285715,
              0.39285714285714285,
              0.42857142857142855,
              0.4642857142857143,
              0.5,
              0.5357142857142857,
              0.5714285714285714,
              0.6071428571428571,
              0.6428571428571429,
              0.6785714285714286,
              0.7142857142857143,
              0.75,
              0.7857142857142857,
              0.8214285714285714,
              0.8571428571428571,
              0.8928571428571429,
              0.9285714285714286,
              0.9642857142857143,
              1.0
            ],
            "y": [
              0.5241,
              0.5881,
              0.5755,
              0.5618,
              0.587,
              0.6006,
              0.6143,
              0.609,
              0.6153,
              0.6373,
              0.6572,
              0.6887,
              0.6908,
              0.7484,
              0.7327,
              0.7537,
              0.7547,
              0.739,
              0.7243,
              0.7201,
              0.7621,
              0.7579,
              0.7809,
              0.783,
              0.7201,
              0.717,
              0.7432,
              0.7264,
              0.7138
            ]
          },
          {
            "x": [
              0.8214285714285714
            ],
            "y": [
              0.783
            ]
          },
          {
            "x": [
              0.0,
              0.03125,
              0.0625,
              0.09375,
              0.125,
              0.15625,
              0.1875,
              0.21875,
              0.25,
              0.28125,
              0.3125,
              0.34375,
              0.375,
              0.40625,
              0.4375,
              0.46875,
              0.5,
              0.53125,
              0.5625,
              0.59375,
              0.625,
              0.65625,
              0.6875,
              0.71875,
              0.75,
              0.78125,
              0.8125,
              0.84375,
              0.875,
              0.90625,
              0.9375,
              0.96875,
              1.0
            ],
            "y": [
              0.522,
              0.5723,
              0.6153,
              0.5818,
              0.5933,
              0.6017,
              0.4497,
              0.4528,
              0.457,
              0.5042,
              0.5325,
              0.6457,
              0.6897,
              0.7002,
              0.6981,
              0.76,
              0.7694,
              0.7558,
              0.7956,
              0.7966,
              0.8208,
              0.804,
              0.8124,
              0.8061,
              0.8187,
              0.8008,
              0.8061,
              0.8239,
              0.8019,
              0.8208,
              0.7851,
              0.8113,
              0.6384
            ]
          },
          {
            "x": [
              0.84375
            ],
            "y": [
              0.8239
            ]
          },
          {
            "x": [
              0,
              1
            ],
            "y": [
              0.5,
              0.5
            ]
          }
        ],
        "scatter": [],
        "line_segments": [],
        "rectangles": []
      }
    ],
    "jspace_readable_vs_interpretable": [
      {
        "lines": [],
        "scatter": [
          [
            [
              0.7148846960167714,
              0.0
            ]
          ],
          [
            [
              0.8238993710691822,
              24.99
            ]
          ],
          [
            [
              0.6771488469601676,
              0.0
            ]
          ],
          [
            [
              0.7725366876310271,
              0.0
            ]
          ],
          [
            [
              0.7830188679245284,
              0.99
            ]
          ],
          [
            [
              0.7410901467505242,
              21.0
            ]
          ]
        ],
        "line_segments": [],
        "rectangles": [
          [
            0.0,
            -1.0,
            1.0,
            4.0
          ]
        ]
      }
    ],
    "g1_param_correctness_noise": [
      {
        "lines": [
          {
            "x": [
              0.0,
              0.2,
              0.4,
              0.6,
              0.8
            ],
            "y": [
              0.7075471698113206,
              0.569601677148847,
              0.5289308176100629,
              0.5121593291404611,
              0.5123689727463312
            ]
          },
          {
            "x": [
              0.0,
              0.2,
              0.4,
              0.6,
              0.8
            ],
            "y": [
              0.7777777777777779,
              0.6675052410901468,
              0.5624737945492664,
              0.5276729559748428,
              0.5228511530398323
            ]
          },
          {
            "x": [
              0.0,
              0.2,
              0.4,
              0.6,
              0.8
            ],
            "y": [
              0.789272030651341,
              0.6019157088122606,
              0.5191570881226053,
              0.5080459770114942,
              0.500383141762452
            ]
          },
          {
            "x": [
              0,
              1
            ],
            "y": [
              0.5,
              0.5
            ]
          }
        ],
        "scatter": [],
        "line_segments": [],
        "rectangles": []
      }
    ],
    "auc_vs_causal": [
      {
        "lines": [
          {
            "x": [
              0.0,
              0.1,
              0.25,
              0.5,
              0.75
            ],
            "y": [
              0.7777777777777779,
              0.5345911949685535,
              0.4989517819706499,
              0.529350104821803,
              0.579664570230608
            ]
          },
          {
            "x": [
              0.0,
              0.1,
              0.25,
              0.5,
              0.75
            ],
            "y": [
              0.7599580712788259,
              0.6027253668763102,
              0.4276729559748428,
              0.5503144654088051,
              0.5345911949685535
            ]
          },
          {
            "x": [
              0.0,
              0.1,
              0.25,
              0.5,
              0.75
            ],
            "y": [
              0.6677148846960166,
              0.560796645702306,
              0.5492662473794548,
              0.49056603773584906,
              0.5366876310272536
            ]
          },
          {
            "x": [
              0.0,
              0.1,
              0.25,
              0.5,
              0.75
            ],
            "y": [
              0.738993710691824,
              0.611111111111111,
              0.4182389937106918,
              0.49790356394129975,
              0.5943396226415094
            ]
          },
          {
            "x": [
              0.0,
              0.25,
              0.75
            ],
            "y": [
              0.8103448275862071,
              0.5325670498084292,
              0.6168582375478926
            ]
          },
          {
            "x": [
              0,
              1
            ],
            "y": [
              0.5,
              0.5
            ]
          }
        ],
        "scatter": [],
        "line_segments": [],
        "rectangles": []
      }
    ],
    "dissociation_read_vs_generation": [
      {
        "lines": [
          {
            "x": [
              0.0,
              0.05,
              0.1,
              0.2,
              0.4,
              0.8
            ],
            "y": [
              0.7777777777777779,
              0.7714884696016773,
              0.7169811320754716,
              0.6498951781970648,
              0.5587002096436059,
              0.48113207547169806
            ]
          },
          {
            "x": [
              0.0,
              0.2,
              0.4
            ],
            "y": [
              0.6333,
              0.6,
              0.7
            ]
          },
          {
            "x": [
              0,
              1
            ],
            "y": [
              0.5,
              0.5
            ]
          }
        ],
        "scatter": [],
        "line_segments": [],
        "rectangles": []
      }
    ],
    "steer_asymmetry": [
      {
        "lines": [
          {
            "x": [
              1
            ],
            "y": [
              0.393
            ]
          },
          {
            "x": [
              1
            ],
            "y": [
              0.46499999999999997
            ]
          },
          {
            "x": [
              0,
              1
            ],
            "y": [
              0.433,
              0.433
            ]
          }
        ],
        "scatter": [],
        "line_segments": [
          [
            [
              [
                1.0,
                0.393
              ],
              [
                1.0,
                0.46499999999999997
              ]
            ]
          ]
        ],
        "rectangles": [
          [
            -0.31,
            0.0,
            0.62,
            0.433
          ],
          [
            0.69,
            0.0,
            0.6200000000000001,
            0.429
          ],
          [
            1.69,
            0.0,
            0.6200000000000001,
            0.388
          ],
          [
            2.69,
            0.0,
            0.6200000000000001,
            0.298
          ]
        ]
      }
    ],
    "compare_ar": [
      {
        "lines": [
          {
            "x": [
              0,
              1
            ],
            "y": [
              0.53,
              0.53
            ]
          }
        ],
        "scatter": [],
        "line_segments": [],
        "rectangles": [
          [
            -0.31,
            0.0,
            0.62,
            0.789
          ],
          [
            0.69,
            0.0,
            0.6200000000000001,
            0.696
          ],
          [
            1.69,
            0.0,
            0.6200000000000001,
            0.677
          ],
          [
            2.69,
            0.0,
            0.6200000000000001,
            0.559
          ]
        ]
      }
    ]
  }
}


==> anc/data/final_layer/runD.json <==
{
  "curve_linear": [
    0.4254,
    0.6842,
    0.6623,
    0.6623,
    0.693,
    0.693,
    0.7061,
    0.6842,
    0.7193,
    0.7237,
    0.7237,
    0.7061,
    0.7061,
    0.7588,
    0.75,
    0.7675,
    0.7763,
    0.7895,
    0.8421,
    0.8158,
    0.8377,
    0.8158,
    0.7851,
    0.7895,
    0.7895,
    0.7851,
    0.7719,
    0.8377
  ],
  "peakL": 18,
  "finalL": 27,
  "logistic_peak": {
    "auc": 0.8552631578947368,
    "null": [
      0.5005263157894737,
      0.07736046424454635
    ],
    "z": 4.5855055419314565
  },
  "mlp_peak": {
    "auc": 0.8157894736842105,
    "null": [
      0.5005921052631579,
      0.07678279862586376
    ],
    "z": 4.1050517818691326
  },
  "logistic_final": {
    "auc": 0.8157894736842105,
    "null": [
      0.5014692982456139,
      0.07283512126691452
    ],
    "z": 4.315502818636402
  },
  "mlp_final": {
    "auc": 0.8026315789473685,
    "null": [
      0.504407894736842,
      0.07606014033937668
    ],
    "z": 3.9208931111482794
  },
  "post_norm_final": {
    "auc": 0.8157894736842105,
    "null": [
      0.5027412280701755,
      0.0759879496640885
    ],
    "z": 4.119709018050672
  },
  "tok_subspace_peak": {
    "auc": 0.7807017543859649,
    "null": [
      0.5033552631578947,
      0.08004233055496933
    ],
    "z": 3.4649976561165214
  },
  "tok_complement_peak": {
    "auc": 0.8289473684210527,
    "null": [
      0.5001315789473684,
      0.07694701392307203
    ],
    "z": 4.273275445479187
  },
  "tok_subspace_final": {
    "auc": 0.7412280701754387,
    "null": [
      0.4982017543859649,
      0.0758609530334082
    ],
    "z": 3.203575790550275
  },
  "tok_complement_final": {
    "auc": 0.8114035087719298,
    "null": [
      0.5021052631578947,
      0.07033829786472387
    ],
    "z": 4.397294938976049
  }
}

==> anc/data/final_layer/runFS.json <==
{"n_mutants": 399, "n_hidden_entries": 33, "curve": [0.5338, 0.572, 0.5889, 0.6139, 0.602, 0.5934, 0.5541, 0.5998, 0.619, 0.6411, 0.6463, 0.6563, 0.6792, 0.7161, 0.7026, 0.7177, 0.7103, 0.7092, 0.7137, 0.7301, 0.6814, 0.6885, 0.6829, 0.6796, 0.6893, 0.6856, 0.6995, 0.6914, 0.7137, 0.7062, 0.6956, 0.7169, 0.6325], "raw_last_block": {"auc": 0.6086, "null": [0.5022342767295598, 0.041618844868788904], "z": 2.56}, "normed_last_block": {"auc": 0.6325, "null": [0.5042830188679246, 0.03889787863624953], "z": 3.3}, "peak": {"layer": 19, "auc": 0.7301, "z": 6.15}}

==> anc/data/final_layer/runFS_probe.log <==
[corpus] 53 base programs -> 399 mutants (117 pass / 282 fail)
[probe] merged (399, 33, 4096)
depth curve: 0.53 0.57 0.59 0.61 0.60 0.59 0.55 0.60 0.62 0.64 0.65 0.66 0.68 0.72 0.70 0.72 0.71 0.71 0.71 0.73 0.68 0.69 0.68 0.68 0.69 0.69 0.70 0.69 0.71 0.71 0.70 0.72 0.63
last 5 hidden-state entries: [0.714, 0.706, 0.696, 0.717, 0.632]
raw_last_block: AUC=0.609 null=0.502±0.042 z=+2.56
normed_last_block: AUC=0.632 null=0.504±0.039 z=+3.30
peak: L19 AUC=0.730 z=+6.15
RUNFS_DONE -> /home/ubuntu/jlens/out/runFS.json


==> anc/data/final_layer/runF_flash.json <==
{
  "n_mutants": 399,
  "n_hidden_entries": 33,
  "dtype": "torch.float32",
  "curve": [
    0.5367,
    0.6078,
    0.6205,
    0.6108,
    0.6033,
    0.606,
    0.4998,
    0.4974,
    0.5354,
    0.5633,
    0.6323,
    0.6506,
    0.6686,
    0.6585,
    0.6379,
    0.693,
    0.6831,
    0.7109,
    0.7205,
    0.7602,
    0.7723,
    0.7796,
    0.7791,
    0.7732,
    0.8002,
    0.798,
    0.7948,
    0.7949,
    0.7983,
    0.7996,
    0.7907,
    0.7952,
    0.6976
  ],
  "raw_last_block": {
    "auc": 0.684,
    "null": [
      0.5007450209643607,
      0.038889634740251124
    ],
    "z": 4.71
  },
  "normed_last_block": {
    "auc": 0.6976,
    "null": [
      0.5016168763102725,
      0.04041757857140279
    ],
    "z": 4.85
  },
  "peak": {
    "layer": 24,
    "auc": 0.8002,
    "z": 7.83
  }
}

==> anc/data/mutants/runC_hep.json <==
{
  "n_problems": 44,
  "n_mutants": 334,
  "fresh": {
    "auc": 0.7033459595959596,
    "layer": 19,
    "z": 4.787158411007614,
    "auc_kind_matched": 0.6924679487179487,
    "z_kind_matched": 3.853956465385204,
    "curve": [
      0.5246843434343434,
      0.5065656565656566,
      0.5097853535353535,
      0.5351010101010101,
      0.5328282828282829,
      0.5287878787878788,
      0.5465277777777778,
      0.560479797979798,
      0.5754419191919191,
      0.5609848484848485,
      0.5347853535353535,
      0.5437500000000001,
      0.5351641414141415,
      0.5250631313131313,
      0.5592803030303031,
      0.5818181818181819,
      0.6278409090909091,
      0.6501262626262626,
      0.6779040404040404,
      0.7033459595959596,
      0.6896464646464646,
      0.6868055555555556,
      0.7011363636363637,
      0.6897727272727272,
      0.6690656565656565,
      0.6609217171717171,
      0.6772727272727272,
      0.6795454545454546,
      0.6254419191919193
    ]
  }
}

==> anc/data/mutants/runC_ref.json <==
{
  "n_problems": 52,
  "n_mutants": 392,
  "fresh": {
    "auc": 0.7623397435897435,
    "layer": 23,
    "z": 6.434092331218465,
    "auc_kind_matched": 0.6698210922787194,
    "z_kind_matched": 3.5519322185316455,
    "curve": [
      0.47665598290598293,
      0.5457799145299145,
      0.5775106837606838,
      0.5805021367521368,
      0.5076923076923078,
      0.47441239316239314,
      0.4969017094017094,
      0.5232371794871795,
      0.5692307692307691,
      0.5986111111111111,
      0.5987179487179487,
      0.6402243589743589,
      0.644284188034188,
      0.6786324786324788,
      0.6650106837606837,
      0.6728632478632478,
      0.6947649572649575,
      0.7095085470085472,
      0.7127136752136753,
      0.7404380341880342,
      0.7565705128205129,
      0.741880341880342,
      0.7592948717948717,
      0.7623397435897435,
      0.695138888888889,
      0.7136752136752137,
      0.7309294871794871,
      0.722863247863248,
      0.7153846153846154
    ]
  }
}

==> anc/data/perturbations/interventions/DiffuCoder-7B-cpGRPO__behavioral.json <==
[
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "behavioral_noise",
    "magnitude": 0.0,
    "peak_layer": 22,
    "pass_at_1": 0.6333,
    "broken_rate": 0.3667,
    "syntax_broken_rate": 0.0333,
    "n": 30,
    "steps": 96,
    "max_new": 192,
    "gen_sec": 4469.9,
    "note": "noise undirected -> both-directions N/A"
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "behavioral_noise",
    "magnitude": 0.2,
    "peak_layer": 22,
    "pass_at_1": 0.6,
    "broken_rate": 0.4,
    "syntax_broken_rate": 0.0667,
    "n": 30,
    "steps": 96,
    "max_new": 192,
    "gen_sec": 3857.8,
    "note": "noise undirected -> both-directions N/A"
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "behavioral_noise",
    "magnitude": 0.4,
    "peak_layer": 22,
    "pass_at_1": 0.7,
    "broken_rate": 0.3,
    "syntax_broken_rate": 0.0667,
    "n": 30,
    "steps": 96,
    "max_new": 192,
    "gen_sec": 3915.1,
    "note": "noise undirected -> both-directions N/A"
  }
]

==> anc/data/perturbations/interventions/DiffuCoder-7B-cpGRPO__causal.json <==
[
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "clean baseline",
    "auc": 0.7777777777777779,
    "auc_null_mean": 0.5012683438155137,
    "auc_null_std": 0.0431180367762539,
    "auc_z": 6.412848270070035,
    "auc_kind": 0.6737588652482269,
    "auc_kind_z": 3.087404130944165,
    "n_kind_groups": 47,
    "auc_fixed": 0.8176100628930817,
    "auc_fixed_z": 7.068905451758572,
    "drift_cosine": 1.0,
    "ptype": "causal",
    "magnitude": 0.0
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.5345911949685535,
    "auc_null_mean": 0.502940251572327,
    "auc_null_std": 0.044995019589994176,
    "auc_z": 0.7034321349608371,
    "auc_kind": 0.572695035460993,
    "auc_kind_z": 1.2401035986868505,
    "n_kind_groups": 47,
    "auc_fixed": 0.5283018867924527,
    "auc_fixed_z": 0.5866737009400659,
    "drift_cosine": 0.9660347104072571,
    "ptype": "causal",
    "magnitude": 0.1,
    "disp_rel_norm": 0.261,
    "randctrl_auc": 0.6222471646341559
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.4989517819706499,
    "auc_null_mean": 0.49768867924528304,
    "auc_null_std": 0.0432217165787564,
    "auc_z": 0.029223797575033364,
    "auc_kind": 0.4627659574468085,
    "auc_kind_z": -0.6053941353041626,
    "n_kind_groups": 47,
    "auc_fixed": 0.5429769392033542,
    "auc_fixed_z": 0.9187261850810536,
    "drift_cosine": 0.9336832165718079,
    "ptype": "causal",
    "magnitude": 0.25,
    "disp_rel_norm": 0.364,
    "randctrl_auc": 0.5750291628400528
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.529350104821803,
    "auc_null_mean": 0.5004926624737945,
    "auc_null_std": 0.04148718115804427,
    "auc_z": 0.6955748943873036,
    "auc_kind": 0.5195035460992907,
    "auc_kind_z": 0.38840970778466943,
    "n_kind_groups": 47,
    "auc_fixed": 0.549266247379455,
    "auc_fixed_z": 1.1114494799096866,
    "drift_cosine": 0.8853280544281006,
    "ptype": "causal",
    "magnitude": 0.5,
    "disp_rel_norm": 0.479,
    "randctrl_auc": 0.5434001621999183
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.579664570230608,
    "auc_null_mean": 0.4947693920335429,
    "auc_null_std": 0.04489592464544505,
    "auc_z": 1.8909327957174709,
    "auc_kind": 0.5762411347517731,
    "auc_kind_z": 1.4791274358076427,
    "n_kind_groups": 47,
    "auc_fixed": 0.5744234800838575,
    "auc_fixed_z": 1.8278298873368732,
    "drift_cosine": 0.8210940957069397,
    "ptype": "causal",
    "magnitude": 0.75,
    "disp_rel_norm": 0.598,
    "randctrl_auc": 0.5202702938823986
  }
]

==> anc/data/perturbations/interventions/DiffuCoder-7B-cpGRPO__noise.json <==
[
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "clean baseline",
    "auc": 0.7777777777777779,
    "auc_null_mean": 0.5012683438155137,
    "auc_null_std": 0.0431180367762539,
    "auc_z": 6.412848270070035,
    "auc_kind": 0.6737588652482269,
    "auc_kind_z": 3.087404130944165,
    "n_kind_groups": 47,
    "auc_fixed": 0.8176100628930817,
    "auc_fixed_z": 7.068905451758572,
    "drift_cosine": 1.0,
    "ptype": "noise",
    "magnitude": 0.0
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "",
    "auc": 0.7714884696016773,
    "auc_null_mean": 0.49821802935010484,
    "auc_null_std": 0.04463661433097967,
    "auc_z": 6.1221138346910315,
    "auc_kind": 0.624113475177305,
    "auc_kind_z": 2.14427731462646,
    "n_kind_groups": 47,
    "auc_fixed": 0.8134171907756814,
    "auc_fixed_z": 7.4197187876144,
    "drift_cosine": 0.9961100220680237,
    "ptype": "noise",
    "magnitude": 0.05
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "",
    "auc": 0.7169811320754716,
    "auc_null_mean": 0.502814465408805,
    "auc_null_std": 0.045705741208678693,
    "auc_z": 4.685771553360755,
    "auc_kind": 0.6382978723404256,
    "auc_kind_z": 2.3282019961456277,
    "n_kind_groups": 47,
    "auc_fixed": 0.8050314465408804,
    "auc_fixed_z": 7.080484087155661,
    "drift_cosine": 0.9847056865692139,
    "ptype": "noise",
    "magnitude": 0.1
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "",
    "auc": 0.6498951781970648,
    "auc_null_mean": 0.5011844863731656,
    "auc_null_std": 0.041088583752842786,
    "auc_z": 3.619270235721866,
    "auc_kind": 0.6666666666666666,
    "auc_kind_z": 2.6948191276609004,
    "n_kind_groups": 47,
    "auc_fixed": 0.7840670859538785,
    "auc_fixed_z": 6.319123128152758,
    "drift_cosine": 0.9427103400230408,
    "ptype": "noise",
    "magnitude": 0.2
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "",
    "auc": 0.5587002096436059,
    "auc_null_mean": 0.49727987421383646,
    "auc_null_std": 0.044193436189857015,
    "auc_z": 1.3898067074055562,
    "auc_kind": 0.50177304964539,
    "auc_kind_z": -0.08898982624980267,
    "n_kind_groups": 47,
    "auc_fixed": 0.7306079664570231,
    "auc_fixed_z": 4.981343235346855,
    "drift_cosine": 0.8166443705558777,
    "ptype": "noise",
    "magnitude": 0.4
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 22,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5241090146750524,
    "notes": "",
    "auc": 0.48113207547169806,
    "auc_null_mean": 0.49531446540880497,
    "auc_null_std": 0.044975994214173386,
    "auc_z": -0.31533243165762304,
    "auc_kind": 0.41312056737588654,
    "auc_kind_z": -1.2710420416313077,
    "n_kind_groups": 47,
    "auc_fixed": 0.5932914046121593,
    "auc_fixed_z": 2.0845080047168465,
    "drift_cosine": 0.5777260065078735,
    "ptype": "noise",
    "magnitude": 0.8
  }
]

==> anc/data/perturbations/interventions/Dream-Coder-7B__causal.json <==
[
  {
    "model": "Dream-Coder-7B",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 28,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5303983228511531,
    "notes": "clean baseline",
    "auc": 0.7599580712788259,
    "auc_null_mean": 0.4971907756813417,
    "auc_null_std": 0.0435405291778454,
    "auc_z": 6.035004500960057,
    "auc_kind": 0.7021276595744681,
    "auc_kind_z": 3.2856277353898573,
    "n_kind_groups": 47,
    "auc_fixed": 0.7714884696016769,
    "auc_fixed_z": 6.039728954406802,
    "drift_cosine": 1.0,
    "ptype": "causal",
    "magnitude": 0.0
  },
  {
    "model": "Dream-Coder-7B",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 28,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5303983228511531,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.6027253668763102,
    "auc_null_mean": 0.5036687631027253,
    "auc_null_std": 0.04233088056809299,
    "auc_z": 2.34005530015347,
    "auc_kind": 0.5390070921985816,
    "auc_kind_z": 0.6667269480607807,
    "n_kind_groups": 47,
    "auc_fixed": 0.6100628930817611,
    "auc_fixed_z": 2.6093849075819264,
    "drift_cosine": 0.9147350192070007,
    "ptype": "causal",
    "magnitude": 0.1,
    "disp_rel_norm": 0.413,
    "randctrl_auc": 0.5848636731565483
  },
  {
    "model": "Dream-Coder-7B",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 28,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5303983228511531,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.4276729559748428,
    "auc_null_mean": 0.4984958071278826,
    "auc_null_std": 0.04399626903617359,
    "auc_z": -1.6097467147739912,
    "auc_kind": 0.39716312056737585,
    "auc_kind_z": -1.7797713865056575,
    "n_kind_groups": 47,
    "auc_fixed": 0.5283018867924527,
    "auc_fixed_z": 0.6210126920568616,
    "drift_cosine": 0.8384914398193359,
    "ptype": "causal",
    "magnitude": 0.25,
    "disp_rel_norm": 0.568,
    "randctrl_auc": 0.5592091327777164
  },
  {
    "model": "Dream-Coder-7B",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 28,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5303983228511531,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.5503144654088051,
    "auc_null_mean": 0.4996278825995807,
    "auc_null_std": 0.04315500991931332,
    "auc_z": 1.1745236932970047,
    "auc_kind": 0.47872340425531923,
    "auc_kind_z": -0.33928834670278785,
    "n_kind_groups": 47,
    "auc_fixed": 0.5796645702306079,
    "auc_fixed_z": 1.9554365544465302,
    "drift_cosine": 0.7415309548377991,
    "ptype": "causal",
    "magnitude": 0.5,
    "disp_rel_norm": 0.719,
    "randctrl_auc": 0.5343396323465532
  },
  {
    "model": "Dream-Coder-7B",
    "param_count": 7615616512,
    "hidden_size": 3584,
    "peak_layer": 28,
    "seq_len": 112,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5303983228511531,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.5345911949685535,
    "auc_null_mean": 0.49842243186582813,
    "auc_null_std": 0.043202099436649724,
    "auc_z": 0.8371991809926492,
    "auc_kind": 0.5407801418439716,
    "auc_kind_z": 0.7875356623492333,
    "n_kind_groups": 47,
    "auc_fixed": 0.4937106918238993,
    "auc_fixed_z": -0.14984836747482635,
    "drift_cosine": 0.6113159656524658,
    "ptype": "causal",
    "magnitude": 0.75,
    "disp_rel_norm": 0.882,
    "randctrl_auc": 0.5209643605870021
  }
]

==> anc/data/perturbations/interventions/LLaDA2.0-mini__causal.json <==
[
  {
    "model": "LLaDA2.0-mini",
    "param_count": 15933725696,
    "hidden_size": 2048,
    "peak_layer": 14,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5440251572327044,
    "notes": "clean baseline",
    "auc": 0.738993710691824,
    "auc_null_mean": 0.4968920335429769,
    "auc_null_std": 0.04304404658667982,
    "auc_z": 5.624510024558345,
    "auc_kind": 0.6453900709219857,
    "auc_kind_z": 2.717197803358816,
    "n_kind_groups": 47,
    "auc_fixed": 0.8039832285115304,
    "auc_fixed_z": 6.3076685271151325,
    "drift_cosine": 1.0,
    "ptype": "causal",
    "magnitude": 0.0
  },
  {
    "model": "LLaDA2.0-mini",
    "param_count": 15933725696,
    "hidden_size": 2048,
    "peak_layer": 14,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5440251572327044,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.611111111111111,
    "auc_null_mean": 0.4970283018867924,
    "auc_null_std": 0.04367671553792189,
    "auc_z": 2.611982270353755,
    "auc_kind": 0.47517730496453897,
    "auc_kind_z": -0.42022266906787,
    "n_kind_groups": 47,
    "auc_fixed": 0.5230607966457023,
    "auc_fixed_z": 0.5231840808108121,
    "drift_cosine": 0.9726202487945557,
    "ptype": "causal",
    "magnitude": 0.1,
    "disp_rel_norm": 0.234,
    "randctrl_auc": 0.5455743234528316
  },
  {
    "model": "LLaDA2.0-mini",
    "param_count": 15933725696,
    "hidden_size": 2048,
    "peak_layer": 14,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5440251572327044,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.4182389937106918,
    "auc_null_mean": 0.500335429769392,
    "auc_null_std": 0.04455120972453321,
    "auc_z": -1.8427430977423886,
    "auc_kind": 0.39007092198581556,
    "auc_kind_z": -1.6917058803399203,
    "n_kind_groups": 47,
    "auc_fixed": 0.5125786163522013,
    "auc_fixed_z": 0.2372583800143514,
    "drift_cosine": 0.937387228012085,
    "ptype": "causal",
    "magnitude": 0.25,
    "disp_rel_norm": 0.354,
    "randctrl_auc": 0.5103938993991213
  },
  {
    "model": "LLaDA2.0-mini",
    "param_count": 15933725696,
    "hidden_size": 2048,
    "peak_layer": 14,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5440251572327044,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.49790356394129975,
    "auc_null_mean": 0.5043763102725367,
    "auc_null_std": 0.04453303903497411,
    "auc_z": -0.14534705751400695,
    "auc_kind": 0.47872340425531906,
    "auc_kind_z": -0.39360264729404965,
    "n_kind_groups": 47,
    "auc_fixed": 0.5387840670859537,
    "auc_fixed_z": 0.8554540870699998,
    "drift_cosine": 0.8815894722938538,
    "ptype": "causal",
    "magnitude": 0.5,
    "disp_rel_norm": 0.487,
    "randctrl_auc": 0.4968553459119497
  },
  {
    "model": "LLaDA2.0-mini",
    "param_count": 15933725696,
    "hidden_size": 2048,
    "peak_layer": 14,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5440251572327044,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.5943396226415094,
    "auc_null_mean": 0.4967400419287212,
    "auc_null_std": 0.04331155083744323,
    "auc_z": 2.253430703178188,
    "auc_kind": 0.5602836879432624,
    "auc_kind_z": 1.143272047799229,
    "n_kind_groups": 47,
    "auc_fixed": 0.47379454926624737,
    "auc_fixed_z": -0.5215222523585412,
    "drift_cosine": 0.8015860319137573,
    "ptype": "causal",
    "magnitude": 0.75,
    "disp_rel_norm": 0.63,
    "randctrl_auc": 0.4968553459119497
  }
]

==> anc/data/perturbations/interventions/Stable-DiffCoder-8B__causal.json <==
[
  {
    "model": "Stable-DiffCoder-8B",
    "param_count": 8250462208,
    "hidden_size": 4096,
    "peak_layer": 19,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5366876310272537,
    "notes": "clean baseline",
    "auc": 0.6677148846960166,
    "auc_null_mean": 0.49658805031446535,
    "auc_null_std": 0.04556614715116072,
    "auc_z": 3.7555694594561,
    "auc_kind": 0.5939716312056738,
    "auc_kind_z": 1.5745207445149703,
    "n_kind_groups": 47,
    "auc_fixed": 0.8039832285115304,
    "auc_fixed_z": 7.156847529149673,
    "drift_cosine": 1.0,
    "ptype": "causal",
    "magnitude": 0.0
  },
  {
    "model": "Stable-DiffCoder-8B",
    "param_count": 8250462208,
    "hidden_size": 4096,
    "peak_layer": 19,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5366876310272537,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.560796645702306,
    "auc_null_mean": 0.504287211740042,
    "auc_null_std": 0.04617601967821662,
    "auc_z": 1.2237831050028565,
    "auc_kind": 0.5159574468085105,
    "auc_kind_z": 0.20533028660008876,
    "n_kind_groups": 47,
    "auc_fixed": 0.6048218029350105,
    "auc_fixed_z": 2.410191770637033,
    "drift_cosine": 0.9313215613365173,
    "ptype": "causal",
    "magnitude": 0.1,
    "disp_rel_norm": 0.371,
    "randctrl_auc": 0.6677148846960166
  },
  {
    "model": "Stable-DiffCoder-8B",
    "param_count": 8250462208,
    "hidden_size": 4096,
    "peak_layer": 19,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5366876310272537,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.5492662473794548,
    "auc_null_mean": 0.4948584905660377,
    "auc_null_std": 0.042539394300623604,
    "auc_z": 1.278996949273032,
    "auc_kind": 0.46453900709219853,
    "auc_kind_z": -0.44769206022730934,
    "n_kind_groups": 47,
    "auc_fixed": 0.5555555555555557,
    "auc_fixed_z": 1.263694719337125,
    "drift_cosine": 0.8626323938369751,
    "ptype": "causal",
    "magnitude": 0.25,
    "disp_rel_norm": 0.524,
    "randctrl_auc": 0.6677148846960166
  },
  {
    "model": "Stable-DiffCoder-8B",
    "param_count": 8250462208,
    "hidden_size": 4096,
    "peak_layer": 19,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5366876310272537,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.49056603773584906,
    "auc_null_mean": 0.5014727463312368,
    "auc_null_std": 0.043903207547224876,
    "auc_z": -0.24842623025275895,
    "auc_kind": 0.5673758865248226,
    "auc_kind_z": 1.2511186239993177,
    "n_kind_groups": 47,
    "auc_fixed": 0.489517819706499,
    "auc_fixed_z": -0.1653009829093707,
    "drift_cosine": 0.6541759371757507,
    "ptype": "causal",
    "magnitude": 0.5,
    "disp_rel_norm": 0.832,
    "randctrl_auc": 0.6677148846960166
  },
  {
    "model": "Stable-DiffCoder-8B",
    "param_count": 8250462208,
    "hidden_size": 4096,
    "peak_layer": 19,
    "seq_len": 121,
    "n_pairs": 263,
    "n_problems": 53,
    "auc_L0": 0.5366876310272537,
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.5366876310272536,
    "auc_null_mean": 0.5060744234800838,
    "auc_null_std": 0.04040065332836487,
    "auc_z": 0.7577403895084089,
    "auc_kind": 0.5390070921985816,
    "auc_kind_z": 0.6875277545327008,
    "n_kind_groups": 47,
    "auc_fixed": 0.5765199161425576,
    "auc_fixed_z": 1.8640518523333647,
    "drift_cosine": 0.32490065693855286,
    "ptype": "causal",
    "magnitude": 0.75,
    "disp_rel_norm": 1.162,
    "randctrl_auc": 0.6677148846960166
  }
]

==> anc/data/perturbations/interventions/llada_flash__causal.json <==
[
  {
    "model": "LLaDA-flash-100B",
    "param_count": 102245871616,
    "hidden_size": 4096,
    "peak_layer": 20,
    "seq_len": 117,
    "n_pairs": 140,
    "n_problems": 29,
    "auc_L0": 0.5842911877394636,
    "perturb_variant": "per_example_correlated",
    "notes": "clean baseline",
    "auc": 0.8103448275862071,
    "auc_null_mean": 0.49997126436781614,
    "auc_null_std": 0.06230987655911967,
    "auc_z": 4.981129403181835,
    "auc_kind": 0.7307692307692307,
    "auc_kind_z": 2.760971992908996,
    "n_kind_groups": 26,
    "auc_fixed": 0.871647509578544,
    "auc_fixed_z": 5.638308451733147,
    "drift_cosine": 1.0,
    "ptype": "causal",
    "magnitude": 0.0
  },
  {
    "model": "LLaDA-flash-100B",
    "param_count": 102245871616,
    "hidden_size": 4096,
    "peak_layer": 20,
    "seq_len": 117,
    "n_pairs": 140,
    "n_problems": 29,
    "auc_L0": 0.5842911877394636,
    "perturb_variant": "per_example_correlated",
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.5325670498084292,
    "auc_null_mean": 0.5077011494252873,
    "auc_null_std": 0.06771399548974484,
    "auc_z": 0.36721950663342906,
    "auc_kind": 0.5128205128205128,
    "auc_kind_z": 0.0758794597435818,
    "n_kind_groups": 26,
    "auc_fixed": 0.5383141762452107,
    "auc_fixed_z": 0.7945041639126565,
    "drift_cosine": 0.9603018760681152,
    "ptype": "causal",
    "magnitude": 0.25,
    "disp_rel_norm": 0.282,
    "randctrl_auc": 0.5148632592839305
  },
  {
    "model": "LLaDA-flash-100B",
    "param_count": 102245871616,
    "hidden_size": 4096,
    "peak_layer": 20,
    "seq_len": 117,
    "n_pairs": 140,
    "n_problems": 29,
    "auc_L0": 0.5842911877394636,
    "perturb_variant": "per_example_correlated",
    "notes": "GLOBAL attention-mask disruption (all layers); randctrl=noise@drift-matched-disp",
    "auc": 0.6168582375478926,
    "auc_null_mean": 0.5044731800766283,
    "auc_null_std": 0.061394889197051335,
    "auc_z": 1.8305278682078638,
    "auc_kind": 0.7307692307692307,
    "auc_kind_z": 3.0394755360750176,
    "n_kind_groups": 26,
    "auc_fixed": 0.4137931034482758,
    "auc_fixed_z": -1.40088537736874,
    "drift_cosine": 0.6767746210098267,
    "ptype": "causal",
    "magnitude": 0.75,
    "disp_rel_norm": 0.804,
    "randctrl_auc": 0.3563218390804597
  }
]

==> anc/data/perturbations/noise_replicates/neuro_partA_DiffuCoder-7B-cpGRPO.json <==
[
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.0,
    "seed": 0,
    "auc": 0.7777777777777779,
    "auc_fixed": 0.809224318658281,
    "auc_null_mean": 0.4991247379454927,
    "auc_null_std": 0.042464964166479165,
    "auc_z": 6.561951451975928,
    "auc_perpos": 0.5535077755554385,
    "auc_perpos_z": 6.268393762213469,
    "drift_cosine": 1.0,
    "part_ratio": 28.85444450378418,
    "eff_rank": 72.12305450439453,
    "collapse_cos": 0.8940533399581909,
    "var_ratio": 1.0
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.0,
    "seed": 1,
    "auc": 0.7777777777777779,
    "auc_fixed": 0.809224318658281,
    "auc_null_mean": 0.4991247379454927,
    "auc_null_std": 0.042464964166479165,
    "auc_z": 6.561951451975928,
    "auc_perpos": 0.5535077755554385,
    "auc_perpos_z": 6.268393762213469,
    "drift_cosine": 1.0,
    "part_ratio": 28.85444450378418,
    "eff_rank": 72.12305450439453,
    "collapse_cos": 0.8940533399581909,
    "var_ratio": 1.0
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.0,
    "seed": 2,
    "auc": 0.7777777777777779,
    "auc_fixed": 0.809224318658281,
    "auc_null_mean": 0.4991247379454927,
    "auc_null_std": 0.042464964166479165,
    "auc_z": 6.561951451975928,
    "auc_perpos": 0.5535077755554385,
    "auc_perpos_z": 6.268393762213469,
    "drift_cosine": 1.0,
    "part_ratio": 28.85444450378418,
    "eff_rank": 72.12305450439453,
    "collapse_cos": 0.8940533399581909,
    "var_ratio": 1.0
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.0,
    "seed": 3,
    "auc": 0.7777777777777779,
    "auc_fixed": 0.809224318658281,
    "auc_null_mean": 0.4991247379454927,
    "auc_null_std": 0.042464964166479165,
    "auc_z": 6.561951451975928,
    "auc_perpos": 0.5535077755554385,
    "auc_perpos_z": 6.268393762213469,
    "drift_cosine": 1.0,
    "part_ratio": 28.85444450378418,
    "eff_rank": 72.12305450439453,
    "collapse_cos": 0.8940533399581909,
    "var_ratio": 1.0
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.0,
    "seed": 4,
    "auc": 0.7777777777777779,
    "auc_fixed": 0.809224318658281,
    "auc_null_mean": 0.4991247379454927,
    "auc_null_std": 0.042464964166479165,
    "auc_z": 6.561951451975928,
    "auc_perpos": 0.5535077755554385,
    "auc_perpos_z": 6.268393762213469,
    "drift_cosine": 1.0,
    "part_ratio": 28.85444450378418,
    "eff_rank": 72.12305450439453,
    "collapse_cos": 0.8940533399581909,
    "var_ratio": 1.0
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.2,
    "seed": 0,
    "auc": 0.5660377358490566,
    "auc_fixed": 0.7641509433962265,
    "auc_null_mean": 0.5011111111111112,
    "auc_null_std": 0.043092807961022155,
    "auc_z": 1.5066695883452887,
    "auc_perpos": 0.5168212780153097,
    "auc_perpos_z": 1.2540920318612734,
    "drift_cosine": 0.9427979588508606,
    "part_ratio": 186.64569091796875,
    "eff_rank": 197.74217224121094,
    "collapse_cos": 0.7945821285247803,
    "var_ratio": 57.195411682128906
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.2,
    "seed": 1,
    "auc": 0.7002096436058701,
    "auc_fixed": 0.7767295597484276,
    "auc_null_mean": 0.5004874213836478,
    "auc_null_std": 0.04556215377422098,
    "auc_z": 4.383511342076055,
    "auc_perpos": 0.5588781096242257,
    "auc_perpos_z": 4.900752819886039,
    "drift_cosine": 0.9427338242530823,
    "part_ratio": 186.76461791992188,
    "eff_rank": 197.79733276367188,
    "collapse_cos": 0.7945764660835266,
    "var_ratio": 57.23823928833008
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.2,
    "seed": 2,
    "auc": 0.6991614255765198,
    "auc_fixed": 0.8113207547169812,
    "auc_null_mean": 0.4978144654088051,
    "auc_null_std": 0.04390466909366055,
    "auc_z": 4.586003259748614,
    "auc_perpos": 0.5540484644801277,
    "auc_perpos_z": 4.905506880729737,
    "drift_cosine": 0.9427680373191833,
    "part_ratio": 186.5047149658203,
    "eff_rank": 197.6871795654297,
    "collapse_cos": 0.7949236631393433,
    "var_ratio": 57.22263717651367
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.2,
    "seed": 3,
    "auc": 0.6970649895178197,
    "auc_fixed": 0.7945492662473795,
    "auc_null_mean": 0.49731656184486367,
    "auc_null_std": 0.04466425411586159,
    "auc_z": 4.4722211789897175,
    "auc_perpos": 0.5395024047260282,
    "auc_perpos_z": 3.0703431871922042,
    "drift_cosine": 0.9426885843276978,
    "part_ratio": 186.5845947265625,
    "eff_rank": 197.70263671875,
    "collapse_cos": 0.7945593595504761,
    "var_ratio": 57.27742385864258
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.2,
    "seed": 4,
    "auc": 0.6750524109014674,
    "auc_fixed": 0.7788259958071276,
    "auc_null_mean": 0.49882075471698106,
    "auc_null_std": 0.048335802925113774,
    "auc_z": 3.6459858298316594,
    "auc_perpos": 0.5423567929373345,
    "auc_perpos_z": 3.919180560177435,
    "drift_cosine": 0.9427503943443298,
    "part_ratio": 186.60916137695312,
    "eff_rank": 197.70021057128906,
    "collapse_cos": 0.7946921586990356,
    "var_ratio": 57.19300079345703
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.4,
    "seed": 0,
    "auc": 0.47693920335429774,
    "auc_fixed": 0.6855345911949685,
    "auc_null_mean": 0.5019916142557652,
    "auc_null_std": 0.04216091368691917,
    "auc_z": -0.5942093782239557,
    "auc_perpos": 0.4722467186614561,
    "auc_perpos_z": -1.3556275372299331,
    "drift_cosine": 0.8167304396629333,
    "part_ratio": 187.07984924316406,
    "eff_rank": 197.9683074951172,
    "collapse_cos": 0.5962316393852234,
    "var_ratio": 225.83314514160156
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.4,
    "seed": 1,
    "auc": 0.620545073375262,
    "auc_fixed": 0.7421383647798744,
    "auc_null_mean": 0.5033123689727463,
    "auc_null_std": 0.04474717907538198,
    "auc_z": 2.619890330631408,
    "auc_perpos": 0.5685269847011042,
    "auc_perpos_z": 3.4664254287100813,
    "drift_cosine": 0.816402792930603,
    "part_ratio": 187.26376342773438,
    "eff_rank": 198.0558319091797,
    "collapse_cos": 0.5959057211875916,
    "var_ratio": 225.9017333984375
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.4,
    "seed": 2,
    "auc": 0.6069182389937108,
    "auc_fixed": 0.7840670859538784,
    "auc_null_mean": 0.4990461215932914,
    "auc_null_std": 0.04391172744033033,
    "auc_z": 2.4565673279520737,
    "auc_perpos": 0.5502701013231602,
    "auc_perpos_z": 2.6245632961324654,
    "drift_cosine": 0.8165847063064575,
    "part_ratio": 187.0167236328125,
    "eff_rank": 197.95103454589844,
    "collapse_cos": 0.596626877784729,
    "var_ratio": 225.8251495361328
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.4,
    "seed": 3,
    "auc": 0.5324947589098533,
    "auc_fixed": 0.7620545073375263,
    "auc_null_mean": 0.4957651991614256,
    "auc_null_std": 0.04600612571040286,
    "auc_z": 0.7983623568145866,
    "auc_perpos": 0.5132758153690928,
    "auc_perpos_z": 0.5672702815510177,
    "drift_cosine": 0.8161672353744507,
    "part_ratio": 187.0845184326172,
    "eff_rank": 197.95489501953125,
    "collapse_cos": 0.5956369638442993,
    "var_ratio": 226.06085205078125
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.4,
    "seed": 4,
    "auc": 0.5754716981132076,
    "auc_fixed": 0.729559748427673,
    "auc_null_mean": 0.49958071278826,
    "auc_null_std": 0.04538856691310659,
    "auc_z": 1.6720286365993287,
    "auc_perpos": 0.5330545736975639,
    "auc_perpos_z": 1.8684696760796704,
    "drift_cosine": 0.8164845108985901,
    "part_ratio": 187.14984130859375,
    "eff_rank": 197.98057556152344,
    "collapse_cos": 0.5961779952049255,
    "var_ratio": 225.77268981933594
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.6,
    "seed": 0,
    "auc": 0.44863731656184486,
    "auc_fixed": 0.611111111111111,
    "auc_null_mean": 0.502562893081761,
    "auc_null_std": 0.04227941617632957,
    "auc_z": -1.2754569509559561,
    "auc_perpos": 0.4458766120877694,
    "auc_perpos_z": -1.995906013259061,
    "drift_cosine": 0.6866397261619568,
    "part_ratio": 187.12698364257812,
    "eff_rank": 197.993408203125,
    "collapse_cos": 0.4213695824146271,
    "var_ratio": 506.91326904296875
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.6,
    "seed": 1,
    "auc": 0.5964360587002095,
    "auc_fixed": 0.7023060796645704,
    "auc_null_mean": 0.503170859538784,
    "auc_null_std": 0.04450119955928072,
    "auc_z": 2.095790630124361,
    "auc_perpos": 0.5752971545995849,
    "auc_perpos_z": 2.908780863559361,
    "drift_cosine": 0.685994565486908,
    "part_ratio": 187.31524658203125,
    "eff_rank": 198.08445739746094,
    "collapse_cos": 0.42073893547058105,
    "var_ratio": 506.9905090332031
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.6,
    "seed": 2,
    "auc": 0.5744234800838575,
    "auc_fixed": 0.7379454926624737,
    "auc_null_mean": 0.4987578616352202,
    "auc_null_std": 0.04233037149339081,
    "auc_z": 1.7875018335936264,
    "auc_perpos": 0.5493854229613251,
    "auc_perpos_z": 1.9947413536562821,
    "drift_cosine": 0.6863523125648499,
    "part_ratio": 187.07032775878906,
    "eff_rank": 197.98019409179688,
    "collapse_cos": 0.4216824471950531,
    "var_ratio": 506.8074951171875
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.6,
    "seed": 3,
    "auc": 0.45911949685534587,
    "auc_fixed": 0.7232704402515724,
    "auc_null_mean": 0.4962683438155136,
    "auc_null_std": 0.04558707801926988,
    "auc_z": -0.8148986019583474,
    "auc_perpos": 0.4971592600615117,
    "auc_perpos_z": -0.11315043894649685,
    "drift_cosine": 0.6855141520500183,
    "part_ratio": 187.138916015625,
    "eff_rank": 197.98321533203125,
    "collapse_cos": 0.4202123284339905,
    "var_ratio": 507.3503112792969
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.6,
    "seed": 4,
    "auc": 0.559748427672956,
    "auc_fixed": 0.6970649895178197,
    "auc_null_mean": 0.4991142557651992,
    "auc_null_std": 0.04589748026160298,
    "auc_z": 1.3210784174007006,
    "auc_perpos": 0.5291908786140196,
    "auc_perpos_z": 1.2866200426998013,
    "drift_cosine": 0.6861432790756226,
    "part_ratio": 187.2159423828125,
    "eff_rank": 198.01663208007812,
    "collapse_cos": 0.4211043119430542,
    "var_ratio": 506.7391052246094
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.8,
    "seed": 0,
    "auc": 0.44863731656184486,
    "auc_fixed": 0.5587002096436059,
    "auc_null_mean": 0.502562893081761,
    "auc_null_std": 0.0417171940911499,
    "auc_z": -1.292646267374679,
    "auc_perpos": 0.43126688482567654,
    "auc_perpos_z": -2.2295370146515134,
    "drift_cosine": 0.5783433318138123,
    "part_ratio": 187.1412353515625,
    "eff_rank": 198.0009765625,
    "collapse_cos": 0.29889121651649475,
    "var_ratio": 900.4356079101562
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.8,
    "seed": 1,
    "auc": 0.5943396226415094,
    "auc_fixed": 0.6656184486373166,
    "auc_null_mean": 0.5027410901467505,
    "auc_null_std": 0.04409332317633464,
    "auc_z": 2.0773787008764657,
    "auc_perpos": 0.5785127166950668,
    "auc_perpos_z": 2.6160707311590143,
    "drift_cosine": 0.5774422287940979,
    "part_ratio": 187.3289794921875,
    "eff_rank": 198.0925750732422,
    "collapse_cos": 0.2981114089488983,
    "var_ratio": 900.5044555664062
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.8,
    "seed": 2,
    "auc": 0.560796645702306,
    "auc_fixed": 0.7085953878406709,
    "auc_null_mean": 0.4989412997903564,
    "auc_null_std": 0.043517082998614114,
    "auc_z": 1.4214037391365546,
    "auc_perpos": 0.5479885279000926,
    "auc_perpos_z": 1.6892322236852335,
    "drift_cosine": 0.5779370069503784,
    "part_ratio": 187.0854949951172,
    "eff_rank": 197.98841857910156,
    "collapse_cos": 0.2991187572479248,
    "var_ratio": 900.1696166992188
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.8,
    "seed": 3,
    "auc": 0.4612159329140461,
    "auc_fixed": 0.728511530398323,
    "auc_null_mean": 0.4957704402515723,
    "auc_null_std": 0.044255335370578755,
    "auc_z": -0.7807986600345502,
    "auc_perpos": 0.48908689401670985,
    "auc_perpos_z": -0.34902694215133406,
    "drift_cosine": 0.5767516493797302,
    "part_ratio": 187.15492248535156,
    "eff_rank": 197.9916229248047,
    "collapse_cos": 0.2974380552768707,
    "var_ratio": 901.1455688476562
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 0.8,
    "seed": 4,
    "auc": 0.549266247379455,
    "auc_fixed": 0.6823899371069182,
    "auc_null_mean": 0.4993343815513627,
    "auc_null_std": 0.045602686213789795,
    "auc_z": 1.094932533120402,
    "auc_perpos": 0.5278531889807374,
    "auc_perpos_z": 1.0729268520848214,
    "drift_cosine": 0.5776349902153015,
    "part_ratio": 187.2372283935547,
    "eff_rank": 198.02853393554688,
    "collapse_cos": 0.2985011339187622,
    "var_ratio": 900.092041015625
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.0,
    "seed": 0,
    "auc": 0.4465408805031446,
    "auc_fixed": 0.5429769392033543,
    "auc_null_mean": 0.502541928721174,
    "auc_null_std": 0.04147784801636346,
    "auc_z": -1.350143499387742,
    "auc_perpos": 0.4231913126077408,
    "auc_perpos_z": -2.321876292894541,
    "drift_cosine": 0.4935930371284485,
    "part_ratio": 187.14756774902344,
    "eff_rank": 198.004150390625,
    "collapse_cos": 0.217675119638443,
    "var_ratio": 1406.4005126953125
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.0,
    "seed": 1,
    "auc": 0.5943396226415094,
    "auc_fixed": 0.6467505241090147,
    "auc_null_mean": 0.5029192872117401,
    "auc_null_std": 0.04407739706615323,
    "auc_z": 2.074086480616706,
    "auc_perpos": 0.5793743419144338,
    "auc_perpos_z": 2.4218058570245566,
    "drift_cosine": 0.4925098419189453,
    "part_ratio": 187.3341827392578,
    "eff_rank": 198.09576416015625,
    "collapse_cos": 0.21685650944709778,
    "var_ratio": 1406.443603515625
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.0,
    "seed": 2,
    "auc": 0.550314465408805,
    "auc_fixed": 0.6645702306079665,
    "auc_null_mean": 0.4989203354297694,
    "auc_null_std": 0.04307269462410945,
    "auc_z": 1.1931951143143305,
    "auc_perpos": 0.545780311038358,
    "auc_perpos_z": 1.489269326823137,
    "drift_cosine": 0.49309879541397095,
    "part_ratio": 187.09173583984375,
    "eff_rank": 197.9918975830078,
    "collapse_cos": 0.21784324944019318,
    "var_ratio": 1405.9117431640625
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.0,
    "seed": 3,
    "auc": 0.45492662473794554,
    "auc_fixed": 0.7222222222222221,
    "auc_null_mean": 0.4953930817610063,
    "auc_null_std": 0.044273520454487146,
    "auc_z": -0.9140103541269019,
    "auc_perpos": 0.48661474304879276,
    "auc_perpos_z": -0.403183558592085,
    "drift_cosine": 0.49166250228881836,
    "part_ratio": 187.16184997558594,
    "eff_rank": 197.99493408203125,
    "collapse_cos": 0.2161262482404709,
    "var_ratio": 1407.447021484375
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.0,
    "seed": 4,
    "auc": 0.5429769392033543,
    "auc_fixed": 0.6540880503144654,
    "auc_null_mean": 0.49922431865828093,
    "auc_null_std": 0.04555086172817906,
    "auc_z": 0.960522324377553,
    "auc_perpos": 0.5277751182448016,
    "auc_perpos_z": 0.9779501903217541,
    "drift_cosine": 0.49272799491882324,
    "part_ratio": 187.2471466064453,
    "eff_rank": 198.03392028808594,
    "collapse_cos": 0.2172369807958603,
    "var_ratio": 1405.8319091796875
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.5,
    "seed": 0,
    "auc": 0.44234800838574423,
    "auc_fixed": 0.5167714884696017,
    "auc_null_mean": 0.5031498951781971,
    "auc_null_std": 0.04149493869212206,
    "auc_z": -1.4652843754824465,
    "auc_perpos": 0.41578451263966143,
    "auc_perpos_z": -2.3405144863442944,
    "drift_cosine": 0.35435959696769714,
    "part_ratio": 187.15359497070312,
    "eff_rank": 198.00758361816406,
    "collapse_cos": 0.11214224994182587,
    "var_ratio": 3163.24755859375
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.5,
    "seed": 1,
    "auc": 0.5943396226415094,
    "auc_fixed": 0.5859538784067087,
    "auc_null_mean": 0.5025471698113207,
    "auc_null_std": 0.04422691490309853,
    "auc_z": 2.0754884430853497,
    "auc_perpos": 0.5788629766617388,
    "auc_perpos_z": 2.148839599633959,
    "drift_cosine": 0.35302701592445374,
    "part_ratio": 187.33804321289062,
    "eff_rank": 198.09814453125,
    "collapse_cos": 0.11140110343694687,
    "var_ratio": 3163.15234375
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.5,
    "seed": 2,
    "auc": 0.5408805031446542,
    "auc_fixed": 0.620545073375262,
    "auc_null_mean": 0.4987264150943396,
    "auc_null_std": 0.04230113403814401,
    "auc_z": 0.9965238051485651,
    "auc_perpos": 0.5379711264816294,
    "auc_perpos_z": 1.1317186130713055,
    "drift_cosine": 0.3537386655807495,
    "part_ratio": 187.0972137451172,
    "eff_rank": 197.9948272705078,
    "collapse_cos": 0.1122409775853157,
    "var_ratio": 3161.928466796875
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.5,
    "seed": 3,
    "auc": 0.45073375262054516,
    "auc_fixed": 0.6844863731656184,
    "auc_null_mean": 0.4958018867924528,
    "auc_null_std": 0.04464221374142923,
    "auc_z": -1.0095407325318728,
    "auc_perpos": 0.4849744385926636,
    "auc_perpos_z": -0.41875238628033734,
    "drift_cosine": 0.35195446014404297,
    "part_ratio": 187.16830444335938,
    "eff_rank": 197.9983367919922,
    "collapse_cos": 0.11069374531507492,
    "var_ratio": 3165.4140625
  },
  {
    "model": "DiffuCoder-7B-cpGRPO",
    "ptype": "mu",
    "peak_layer": 22,
    "magnitude": 1.5,
    "seed": 4,
    "auc": 0.5366876310272537,
    "auc_fixed": 0.6383647798742137,
    "auc_null_mean": 0.4992819706498952,
    "auc_null_std": 0.045622848616558374,
    "auc_z": 0.8198887332057939,
    "auc_perpos": 0.5288797628493602,
    "auc_perpos_z": 0.9144025973261164,
    "drift_cosine": 0.35327091813087463,
    "part_ratio": 187.25726318359375,
    "eff_rank": 198.03948974609375,
    "collapse_cos": 0.11172709614038467,
    "var_ratio": 3161.872802734375
  }
]

==> anc/data/perturbations/noise_replicates/neuro_partA_LLaDA2.0-mini.json <==
[
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.0,
    "seed": 0,
    "auc": 0.7075471698113206,
    "auc_fixed": 0.7903563941299789,
    "auc_null_mean": 0.49804507337526205,
    "auc_null_std": 0.0421426249059029,
    "auc_z": 4.971263463834457,
    "auc_perpos": 0.5384337803307196,
    "auc_perpos_z": 6.390005067482963,
    "drift_cosine": 1.0,
    "part_ratio": 20.6090145111084,
    "eff_rank": 73.19402313232422,
    "collapse_cos": 0.8959568738937378,
    "var_ratio": 1.0
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.0,
    "seed": 1,
    "auc": 0.7075471698113206,
    "auc_fixed": 0.7903563941299789,
    "auc_null_mean": 0.49804507337526205,
    "auc_null_std": 0.0421426249059029,
    "auc_z": 4.971263463834457,
    "auc_perpos": 0.5384337803307196,
    "auc_perpos_z": 6.390005067482963,
    "drift_cosine": 1.0,
    "part_ratio": 20.6090145111084,
    "eff_rank": 73.19402313232422,
    "collapse_cos": 0.8959568738937378,
    "var_ratio": 1.0
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.0,
    "seed": 2,
    "auc": 0.7075471698113206,
    "auc_fixed": 0.7903563941299789,
    "auc_null_mean": 0.49804507337526205,
    "auc_null_std": 0.0421426249059029,
    "auc_z": 4.971263463834457,
    "auc_perpos": 0.5384337803307196,
    "auc_perpos_z": 6.390005067482963,
    "drift_cosine": 1.0,
    "part_ratio": 20.6090145111084,
    "eff_rank": 73.19402313232422,
    "collapse_cos": 0.8959568738937378,
    "var_ratio": 1.0
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.0,
    "seed": 3,
    "auc": 0.7075471698113206,
    "auc_fixed": 0.7903563941299789,
    "auc_null_mean": 0.49804507337526205,
    "auc_null_std": 0.0421426249059029,
    "auc_z": 4.971263463834457,
    "auc_perpos": 0.5384337803307196,
    "auc_perpos_z": 6.390005067482963,
    "drift_cosine": 1.0,
    "part_ratio": 20.6090145111084,
    "eff_rank": 73.19402313232422,
    "collapse_cos": 0.8959568738937378,
    "var_ratio": 1.0
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.0,
    "seed": 4,
    "auc": 0.7075471698113206,
    "auc_fixed": 0.7903563941299789,
    "auc_null_mean": 0.49804507337526205,
    "auc_null_std": 0.0421426249059029,
    "auc_z": 4.971263463834457,
    "auc_perpos": 0.5384337803307196,
    "auc_perpos_z": 6.390005067482963,
    "drift_cosine": 1.0,
    "part_ratio": 20.6090145111084,
    "eff_rank": 73.19402313232422,
    "collapse_cos": 0.8959568738937378,
    "var_ratio": 1.0
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.2,
    "seed": 0,
    "auc": 0.5241090146750523,
    "auc_fixed": 0.6960167714884696,
    "auc_null_mean": 0.5013155136268344,
    "auc_null_std": 0.04127863401281786,
    "auc_z": 0.5521864044472433,
    "auc_perpos": 0.5166439556209362,
    "auc_perpos_z": 1.5951284602333937,
    "drift_cosine": 0.9473251700401306,
    "part_ratio": 179.62022399902344,
    "eff_rank": 193.65650939941406,
    "collapse_cos": 0.803566038608551,
    "var_ratio": 35.904563903808594
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.2,
    "seed": 1,
    "auc": 0.5387840670859539,
    "auc_fixed": 0.7222222222222222,
    "auc_null_mean": 0.49672955974842764,
    "auc_null_std": 0.04383150481060599,
    "auc_z": 0.9594584205991458,
    "auc_perpos": 0.5178278272731158,
    "auc_perpos_z": 1.6540435171224395,
    "drift_cosine": 0.9473258852958679,
    "part_ratio": 179.82296752929688,
    "eff_rank": 193.7789306640625,
    "collapse_cos": 0.8039869070053101,
    "var_ratio": 35.7852668762207
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.2,
    "seed": 2,
    "auc": 0.6194968553459118,
    "auc_fixed": 0.7264150943396226,
    "auc_null_mean": 0.5007075471698113,
    "auc_null_std": 0.044520268957152276,
    "auc_z": 2.668207274808243,
    "auc_perpos": 0.5449412340915616,
    "auc_perpos_z": 3.589668634880048,
    "drift_cosine": 0.9473322033882141,
    "part_ratio": 180.0309295654297,
    "eff_rank": 193.82566833496094,
    "collapse_cos": 0.8044531941413879,
    "var_ratio": 35.80973815917969
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.2,
    "seed": 3,
    "auc": 0.5419287211740041,
    "auc_fixed": 0.7568134171907757,
    "auc_null_mean": 0.4984381551362684,
    "auc_null_std": 0.04393496676681008,
    "auc_z": 0.9898850106950567,
    "auc_perpos": 0.5222069627462343,
    "auc_perpos_z": 2.6765048275698438,
    "drift_cosine": 0.94734787940979,
    "part_ratio": 180.0888671875,
    "eff_rank": 193.84619140625,
    "collapse_cos": 0.8037214279174805,
    "var_ratio": 35.796775817871094
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.2,
    "seed": 4,
    "auc": 0.6236897274633124,
    "auc_fixed": 0.750524109014675,
    "auc_null_mean": 0.5019287211740041,
    "auc_null_std": 0.04293517426593499,
    "auc_z": 2.835926615767519,
    "auc_perpos": 0.539274678356671,
    "auc_perpos_z": 3.874970326164327,
    "drift_cosine": 0.9473574161529541,
    "part_ratio": 180.04701232910156,
    "eff_rank": 193.89427185058594,
    "collapse_cos": 0.8047142028808594,
    "var_ratio": 35.810508728027344
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.4,
    "seed": 0,
    "auc": 0.5356394129979035,
    "auc_fixed": 0.6352201257861635,
    "auc_null_mean": 0.5026834381551363,
    "auc_null_std": 0.04670051192996012,
    "auc_z": 0.7056876418508191,
    "auc_perpos": 0.5139745049679862,
    "auc_perpos_z": 0.6307882443060618,
    "drift_cosine": 0.8284606337547302,
    "part_ratio": 180.6924285888672,
    "eff_rank": 194.17091369628906,
    "collapse_cos": 0.6141279339790344,
    "var_ratio": 140.56797790527344
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.4,
    "seed": 1,
    "auc": 0.4958071278825995,
    "auc_fixed": 0.6635220125786163,
    "auc_null_mean": 0.49951781970649894,
    "auc_null_std": 0.040905201376482604,
    "auc_z": -0.09071442281954835,
    "auc_perpos": 0.5073822149932545,
    "auc_perpos_z": 0.336243017805211,
    "drift_cosine": 0.8284834027290344,
    "part_ratio": 181.02732849121094,
    "eff_rank": 194.34727478027344,
    "collapse_cos": 0.6148182153701782,
    "var_ratio": 140.13270568847656
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.4,
    "seed": 2,
    "auc": 0.5953878406708596,
    "auc_fixed": 0.7023060796645703,
    "auc_null_mean": 0.5010796645702306,
    "auc_null_std": 0.0425949313129098,
    "auc_z": 2.214070336063096,
    "auc_perpos": 0.5455775413259836,
    "auc_perpos_z": 2.177863248562941,
    "drift_cosine": 0.8285194635391235,
    "part_ratio": 181.08180236816406,
    "eff_rank": 194.33319091796875,
    "collapse_cos": 0.6156134605407715,
    "var_ratio": 140.20765686035156
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.4,
    "seed": 3,
    "auc": 0.47379454926624737,
    "auc_fixed": 0.7106918238993711,
    "auc_null_mean": 0.49868972746331236,
    "auc_null_std": 0.041629665941515466,
    "auc_z": -0.5980153103804468,
    "auc_perpos": 0.507433841576987,
    "auc_perpos_z": 0.506112092735584,
    "drift_cosine": 0.8285892605781555,
    "part_ratio": 181.14776611328125,
    "eff_rank": 194.35025024414062,
    "collapse_cos": 0.6145580410957336,
    "var_ratio": 140.17530822753906
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.4,
    "seed": 4,
    "auc": 0.5440251572327044,
    "auc_fixed": 0.6771488469601676,
    "auc_null_mean": 0.500356394129979,
    "auc_null_std": 0.04255835424026363,
    "auc_z": 1.0260914186225698,
    "auc_perpos": 0.5383301635351246,
    "auc_perpos_z": 2.0189702520196167,
    "drift_cosine": 0.8286371827125549,
    "part_ratio": 181.09396362304688,
    "eff_rank": 194.3931427001953,
    "collapse_cos": 0.616081178188324,
    "var_ratio": 140.2895050048828
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.6,
    "seed": 0,
    "auc": 0.5115303983228511,
    "auc_fixed": 0.5922431865828091,
    "auc_null_mean": 0.5011163522012578,
    "auc_null_std": 0.04681594231652036,
    "auc_z": 0.2224465723393498,
    "auc_perpos": 0.5178420055778018,
    "auc_perpos_z": 0.5957083660627055,
    "drift_cosine": 0.7022303342819214,
    "part_ratio": 180.75997924804688,
    "eff_rank": 194.21275329589844,
    "collapse_cos": 0.4409002363681793,
    "var_ratio": 314.990234375
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.6,
    "seed": 1,
    "auc": 0.47903563941299787,
    "auc_fixed": 0.5995807127882599,
    "auc_null_mean": 0.4981603773584905,
    "auc_null_std": 0.04207214692156399,
    "auc_z": -0.45457003956981923,
    "auc_perpos": 0.505095379282297,
    "auc_perpos_z": 0.17792455369813837,
    "drift_cosine": 0.7023000717163086,
    "part_ratio": 181.11865234375,
    "eff_rank": 194.40103149414062,
    "collapse_cos": 0.4417131841182709,
    "var_ratio": 314.04229736328125
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.6,
    "seed": 2,
    "auc": 0.5817610062893082,
    "auc_fixed": 0.6656184486373166,
    "auc_null_mean": 0.5011687631027253,
    "auc_null_std": 0.04215950343045578,
    "auc_z": 1.91160319067611,
    "auc_perpos": 0.5468342565643523,
    "auc_perpos_z": 1.7800942596841547,
    "drift_cosine": 0.7023765444755554,
    "part_ratio": 181.14028930664062,
    "eff_rank": 194.3704376220703,
    "collapse_cos": 0.4426574409008026,
    "var_ratio": 314.1937561035156
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.6,
    "seed": 3,
    "auc": 0.4496855345911949,
    "auc_fixed": 0.660377358490566,
    "auc_null_mean": 0.4989675052410902,
    "auc_null_std": 0.04286551459203561,
    "auc_z": -1.1496880410567563,
    "auc_perpos": 0.49781995491145387,
    "auc_perpos_z": -0.011232004581904768,
    "drift_cosine": 0.7025048732757568,
    "part_ratio": 181.2042999267578,
    "eff_rank": 194.3841552734375,
    "collapse_cos": 0.44156962633132935,
    "var_ratio": 314.1356506347656
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.6,
    "seed": 4,
    "auc": 0.5387840670859538,
    "auc_fixed": 0.6373165618448637,
    "auc_null_mean": 0.5001781970649894,
    "auc_null_std": 0.04320987012330563,
    "auc_z": 0.8934502468382037,
    "auc_perpos": 0.5370290429082824,
    "auc_perpos_z": 1.4526596343117575,
    "drift_cosine": 0.7026005387306213,
    "part_ratio": 181.16519165039062,
    "eff_rank": 194.43402099609375,
    "collapse_cos": 0.44321081042289734,
    "var_ratio": 314.43707275390625
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.8,
    "seed": 0,
    "auc": 0.5062893081761005,
    "auc_fixed": 0.5440251572327044,
    "auc_null_mean": 0.5007180293501048,
    "auc_null_std": 0.04707439423388379,
    "auc_z": 0.11835051301913625,
    "auc_perpos": 0.5219616217336253,
    "auc_perpos_z": 0.6377935475362406,
    "drift_cosine": 0.5947362184524536,
    "part_ratio": 180.77349853515625,
    "eff_rank": 194.2227783203125,
    "collapse_cos": 0.3159894347190857,
    "var_ratio": 559.1713256835938
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.8,
    "seed": 1,
    "auc": 0.4737945492662473,
    "auc_fixed": 0.5639412997903562,
    "auc_null_mean": 0.4976939203354298,
    "auc_null_std": 0.04245606530624453,
    "auc_z": -0.5629200523852423,
    "auc_perpos": 0.5049818363102703,
    "auc_perpos_z": 0.15044355147334168,
    "drift_cosine": 0.5948562026023865,
    "part_ratio": 181.14039611816406,
    "eff_rank": 194.4154815673828,
    "collapse_cos": 0.3168323338031769,
    "var_ratio": 557.5140380859375
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.8,
    "seed": 2,
    "auc": 0.60062893081761,
    "auc_fixed": 0.6467505241090147,
    "auc_null_mean": 0.5020440251572328,
    "auc_null_std": 0.04238311821641831,
    "auc_z": 2.326041770474212,
    "auc_perpos": 0.5481590413879849,
    "auc_perpos_z": 1.6071919655301912,
    "drift_cosine": 0.5949681997299194,
    "part_ratio": 181.14901733398438,
    "eff_rank": 194.37767028808594,
    "collapse_cos": 0.31781005859375,
    "var_ratio": 557.76806640625
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.8,
    "seed": 3,
    "auc": 0.4454926624737946,
    "auc_fixed": 0.6540880503144654,
    "auc_null_mean": 0.4980398322851153,
    "auc_null_std": 0.04352936740810199,
    "auc_z": -1.2071659142552649,
    "auc_perpos": 0.49090241281605107,
    "auc_perpos_z": -0.24448996448188234,
    "drift_cosine": 0.5951411724090576,
    "part_ratio": 181.21214294433594,
    "eff_rank": 194.38961791992188,
    "collapse_cos": 0.3167949914932251,
    "var_ratio": 557.677734375
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 0.8,
    "seed": 4,
    "auc": 0.5356394129979035,
    "auc_fixed": 0.6132075471698113,
    "auc_null_mean": 0.5006656184486373,
    "auc_null_std": 0.043025255028991044,
    "auc_z": 0.8128666224717022,
    "auc_perpos": 0.5348775843634104,
    "auc_perpos_z": 1.1679732858858058,
    "drift_cosine": 0.5952762365341187,
    "part_ratio": 181.18243408203125,
    "eff_rank": 194.44461059570312,
    "collapse_cos": 0.3183556795120239,
    "var_ratio": 558.2530517578125
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.0,
    "seed": 0,
    "auc": 0.5031446540880503,
    "auc_fixed": 0.5104821802935011,
    "auc_null_mean": 0.5011006289308176,
    "auc_null_std": 0.04725170505742489,
    "auc_z": 0.04325822976102867,
    "auc_perpos": 0.5254185761576584,
    "auc_perpos_z": 0.6845749689753688,
    "drift_cosine": 0.50929856300354,
    "part_ratio": 180.7780303955078,
    "eff_rank": 194.22666931152344,
    "collapse_cos": 0.23151782155036926,
    "var_ratio": 873.1112670898438
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.0,
    "seed": 1,
    "auc": 0.4716981132075471,
    "auc_fixed": 0.5513626834381551,
    "auc_null_mean": 0.49752620545073367,
    "auc_null_std": 0.042345159420119405,
    "auc_z": -0.6099420095930226,
    "auc_perpos": 0.5052689523507311,
    "auc_perpos_z": 0.14449445213357803,
    "drift_cosine": 0.5094599723815918,
    "part_ratio": 181.1486358642578,
    "eff_rank": 194.4214324951172,
    "collapse_cos": 0.2323436141014099,
    "var_ratio": 870.5479125976562
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.0,
    "seed": 2,
    "auc": 0.5974842767295597,
    "auc_fixed": 0.6310272536687631,
    "auc_null_mean": 0.5022798742138365,
    "auc_null_std": 0.04237905921793406,
    "auc_z": 2.2464963127104562,
    "auc_perpos": 0.549082860285913,
    "auc_perpos_z": 1.5074167368779876,
    "drift_cosine": 0.5095988512039185,
    "part_ratio": 181.1505584716797,
    "eff_rank": 194.37989807128906,
    "collapse_cos": 0.23330099880695343,
    "var_ratio": 870.930419921875
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.0,
    "seed": 3,
    "auc": 0.4517819706498952,
    "auc_fixed": 0.6257861635220126,
    "auc_null_mean": 0.49791928721174,
    "auc_null_std": 0.04370836375009724,
    "auc_z": -1.0555717841569932,
    "auc_perpos": 0.4859253629500631,
    "auc_perpos_z": -0.3775925821767605,
    "drift_cosine": 0.5098032355308533,
    "part_ratio": 181.21334838867188,
    "eff_rank": 194.39093017578125,
    "collapse_cos": 0.2323804497718811,
    "var_ratio": 870.8014526367188
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.0,
    "seed": 4,
    "auc": 0.5356394129979035,
    "auc_fixed": 0.5964360587002097,
    "auc_null_mean": 0.5006656184486373,
    "auc_null_std": 0.043025255028991044,
    "auc_z": 0.8128666224717022,
    "auc_perpos": 0.5329723315190126,
    "auc_perpos_z": 1.0060012006730827,
    "drift_cosine": 0.5099665522575378,
    "part_ratio": 181.18978881835938,
    "eff_rank": 194.44915771484375,
    "collapse_cos": 0.23379704356193542,
    "var_ratio": 871.737548828125
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.5,
    "seed": 0,
    "auc": 0.5041928721174004,
    "auc_fixed": 0.4643605870020964,
    "auc_null_mean": 0.5011897274633124,
    "auc_null_std": 0.047310723311954954,
    "auc_z": 0.06347703819299072,
    "auc_perpos": 0.5304737062120075,
    "auc_perpos_z": 0.7506214384338487,
    "drift_cosine": 0.36687976121902466,
    "part_ratio": 180.78158569335938,
    "eff_rank": 194.23016357421875,
    "collapse_cos": 0.11983602494001389,
    "var_ratio": 1963.1561279296875
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.5,
    "seed": 1,
    "auc": 0.4716981132075471,
    "auc_fixed": 0.5461215932914045,
    "auc_null_mean": 0.4975471698113207,
    "auc_null_std": 0.0423738738287092,
    "auc_z": -0.6100234332655432,
    "auc_perpos": 0.5050958532988191,
    "auc_perpos_z": 0.12235635304030697,
    "drift_cosine": 0.36710411310195923,
    "part_ratio": 181.1558837890625,
    "eff_rank": 194.42698669433594,
    "collapse_cos": 0.12056303769350052,
    "var_ratio": 1957.467041015625
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.5,
    "seed": 2,
    "auc": 0.6037735849056604,
    "auc_fixed": 0.6100628930817609,
    "auc_null_mean": 0.5025576519916143,
    "auc_null_std": 0.04289436255570278,
    "auc_z": 2.359655780475835,
    "auc_perpos": 0.548979893652273,
    "auc_perpos_z": 1.3536359339632396,
    "drift_cosine": 0.36728164553642273,
    "part_ratio": 181.1500244140625,
    "eff_rank": 194.3809051513672,
    "collapse_cos": 0.1214127168059349,
    "var_ratio": 1958.2850341796875
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.5,
    "seed": 3,
    "auc": 0.4475890985324948,
    "auc_fixed": 0.5922431865828093,
    "auc_null_mean": 0.4977725366876311,
    "auc_null_std": 0.043847968467691095,
    "auc_z": -1.1444871624469053,
    "auc_perpos": 0.47888299012346075,
    "auc_perpos_z": -0.5263189119753547,
    "drift_cosine": 0.3675297796726227,
    "part_ratio": 181.2126922607422,
    "eff_rank": 194.3907470703125,
    "collapse_cos": 0.12069272994995117,
    "var_ratio": 1958.0313720703125
  },
  {
    "model": "LLaDA2.0-mini",
    "ptype": "mu",
    "peak_layer": 14,
    "magnitude": 1.5,
    "seed": 4,
    "auc": 0.529350104821803,
    "auc_fixed": 0.5744234800838575,
    "auc_null_mean": 0.5006236897274633,
    "auc_null_std": 0.04331564865226511,
    "auc_z": 0.6631879084107772,
    "auc_perpos": 0.5288203402085618,
    "auc_perpos_z": 0.785369978882033,
    "drift_cosine": 0.3677319288253784,
    "part_ratio": 181.19769287109375,
    "eff_rank": 194.45404052734375,
    "collapse_cos": 0.12175817787647247,
    "var_ratio": 1960.2486572265625
  }
]

==> anc/data/perturbations/noise_replicates/neuro_partA_llada_flash.json <==
[
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.0,
    "seed": 0,
    "auc": 0.789272030651341,
    "auc_fixed": 0.8601532567049808,
    "auc_null_mean": 0.5015038314176244,
    "auc_null_std": 0.06026202355748646,
    "auc_z": 4.775282631920248,
    "auc_perpos": 0.5485826343762885,
    "auc_perpos_z": 4.8642001466882245,
    "drift_cosine": 1.0,
    "part_ratio": 30.701000213623047,
    "eff_rank": 57.308204650878906,
    "collapse_cos": 0.940120279788971,
    "var_ratio": 1.0
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.0,
    "seed": 1,
    "auc": 0.789272030651341,
    "auc_fixed": 0.8601532567049808,
    "auc_null_mean": 0.5015038314176244,
    "auc_null_std": 0.06026202355748646,
    "auc_z": 4.775282631920248,
    "auc_perpos": 0.5485826343762885,
    "auc_perpos_z": 4.8642001466882245,
    "drift_cosine": 1.0,
    "part_ratio": 30.701000213623047,
    "eff_rank": 57.308204650878906,
    "collapse_cos": 0.940120279788971,
    "var_ratio": 1.0
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.0,
    "seed": 2,
    "auc": 0.789272030651341,
    "auc_fixed": 0.8601532567049808,
    "auc_null_mean": 0.5015038314176244,
    "auc_null_std": 0.06026202355748646,
    "auc_z": 4.775282631920248,
    "auc_perpos": 0.5485826343762885,
    "auc_perpos_z": 4.8642001466882245,
    "drift_cosine": 1.0,
    "part_ratio": 30.701000213623047,
    "eff_rank": 57.308204650878906,
    "collapse_cos": 0.940120279788971,
    "var_ratio": 1.0
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.0,
    "seed": 3,
    "auc": 0.789272030651341,
    "auc_fixed": 0.8601532567049808,
    "auc_null_mean": 0.5015038314176244,
    "auc_null_std": 0.06026202355748646,
    "auc_z": 4.775282631920248,
    "auc_perpos": 0.5485826343762885,
    "auc_perpos_z": 4.8642001466882245,
    "drift_cosine": 1.0,
    "part_ratio": 30.701000213623047,
    "eff_rank": 57.308204650878906,
    "collapse_cos": 0.940120279788971,
    "var_ratio": 1.0
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.0,
    "seed": 4,
    "auc": 0.789272030651341,
    "auc_fixed": 0.8601532567049808,
    "auc_null_mean": 0.5015038314176244,
    "auc_null_std": 0.06026202355748646,
    "auc_z": 4.775282631920248,
    "auc_perpos": 0.5485826343762885,
    "auc_perpos_z": 4.8642001466882245,
    "drift_cosine": 1.0,
    "part_ratio": 30.701000213623047,
    "eff_rank": 57.308204650878906,
    "collapse_cos": 0.940120279788971,
    "var_ratio": 1.0
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.2,
    "seed": 0,
    "auc": 0.60727969348659,
    "auc_fixed": 0.7950191570881224,
    "auc_null_mean": 0.49923371647509585,
    "auc_null_std": 0.06515832319448309,
    "auc_z": 1.6582068115963362,
    "auc_perpos": 0.5328556299612907,
    "auc_perpos_z": 1.4709488570529894,
    "drift_cosine": 0.9585146307945251,
    "part_ratio": 91.15738677978516,
    "eff_rank": 102.15727233886719,
    "collapse_cos": 0.8638582825660706,
    "var_ratio": 77.39320373535156
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.2,
    "seed": 1,
    "auc": 0.6417624521072798,
    "auc_fixed": 0.8524904214559387,
    "auc_null_mean": 0.4975478927203065,
    "auc_null_std": 0.060563418481272384,
    "auc_z": 2.381215602127086,
    "auc_perpos": 0.5326470701744711,
    "auc_perpos_z": 2.2100776651237752,
    "drift_cosine": 0.9585542678833008,
    "part_ratio": 91.8447494506836,
    "eff_rank": 102.44278717041016,
    "collapse_cos": 0.8639054298400879,
    "var_ratio": 77.18321990966797
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.2,
    "seed": 2,
    "auc": 0.5363984674329502,
    "auc_fixed": 0.8371647509578545,
    "auc_null_mean": 0.5005842911877394,
    "auc_null_std": 0.05656929424047442,
    "auc_z": 0.6331027475765034,
    "auc_perpos": 0.5213602771052839,
    "auc_perpos_z": 1.1883924481697663,
    "drift_cosine": 0.9584947824478149,
    "part_ratio": 91.93302154541016,
    "eff_rank": 102.46212005615234,
    "collapse_cos": 0.8637303113937378,
    "var_ratio": 77.04348754882812
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.2,
    "seed": 3,
    "auc": 0.6072796934865902,
    "auc_fixed": 0.8275862068965517,
    "auc_null_mean": 0.5029118773946359,
    "auc_null_std": 0.06503343584817098,
    "auc_z": 1.60483316198734,
    "auc_perpos": 0.5338651212305364,
    "auc_perpos_z": 2.092094059671047,
    "drift_cosine": 0.9585588574409485,
    "part_ratio": 91.87407684326172,
    "eff_rank": 102.44693756103516,
    "collapse_cos": 0.8640497326850891,
    "var_ratio": 77.04950714111328
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.2,
    "seed": 4,
    "auc": 0.6168582375478927,
    "auc_fixed": 0.7547892720306514,
    "auc_null_mean": 0.49957854406130264,
    "auc_null_std": 0.06606561749685329,
    "auc_z": 1.7752001139923652,
    "auc_perpos": 0.5325370460419753,
    "auc_perpos_z": 1.7206096025326327,
    "drift_cosine": 0.9584956765174866,
    "part_ratio": 91.76646423339844,
    "eff_rank": 102.38628387451172,
    "collapse_cos": 0.8639262914657593,
    "var_ratio": 77.2060546875
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.4,
    "seed": 0,
    "auc": 0.5287356321839081,
    "auc_fixed": 0.7490421455938698,
    "auc_null_mean": 0.499683908045977,
    "auc_null_std": 0.0656707600407424,
    "auc_z": 0.4423844596517962,
    "auc_perpos": 0.5114079594078095,
    "auc_perpos_z": 0.28147900185241403,
    "drift_cosine": 0.8595806956291199,
    "part_ratio": 91.09932708740234,
    "eff_rank": 102.15235137939453,
    "collapse_cos": 0.6949726343154907,
    "var_ratio": 306.5361633300781
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.4,
    "seed": 1,
    "auc": 0.5057471264367815,
    "auc_fixed": 0.8045977011494251,
    "auc_null_mean": 0.4976149425287356,
    "auc_null_std": 0.05919865627952092,
    "auc_z": 0.13737108714557222,
    "auc_perpos": 0.5193987517313566,
    "auc_perpos_z": 0.7519269438471194,
    "drift_cosine": 0.8598068952560425,
    "part_ratio": 91.84246826171875,
    "eff_rank": 102.4612045288086,
    "collapse_cos": 0.6952652335166931,
    "var_ratio": 305.6311340332031
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.4,
    "seed": 2,
    "auc": 0.48659003831417624,
    "auc_fixed": 0.7758620689655172,
    "auc_null_mean": 0.5009482758620689,
    "auc_null_std": 0.05737283956983927,
    "auc_z": -0.2502619254212202,
    "auc_perpos": 0.4987678962184482,
    "auc_perpos_z": 0.05798531296670221,
    "drift_cosine": 0.8594545722007751,
    "part_ratio": 91.87161254882812,
    "eff_rank": 102.45914459228516,
    "collapse_cos": 0.6946296095848083,
    "var_ratio": 305.20965576171875
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.4,
    "seed": 3,
    "auc": 0.49042145593869735,
    "auc_fixed": 0.7164750957854406,
    "auc_null_mean": 0.49973180076628354,
    "auc_null_std": 0.060731607273463245,
    "auc_z": -0.15330311665160298,
    "auc_perpos": 0.5277299746406118,
    "auc_perpos_z": 0.9392751897662077,
    "drift_cosine": 0.8598284125328064,
    "part_ratio": 91.85892486572266,
    "eff_rank": 102.45782470703125,
    "collapse_cos": 0.6955260038375854,
    "var_ratio": 305.3345031738281
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.4,
    "seed": 4,
    "auc": 0.5842911877394635,
    "auc_fixed": 0.71455938697318,
    "auc_null_mean": 0.5020210727969349,
    "auc_null_std": 0.06572729583201826,
    "auc_z": 1.251688703291564,
    "auc_perpos": 0.5315618800603616,
    "auc_perpos_z": 0.9800022530846224,
    "drift_cosine": 0.8594744205474854,
    "part_ratio": 91.73966217041016,
    "eff_rank": 102.39828491210938,
    "collapse_cos": 0.694978654384613,
    "var_ratio": 305.7478332519531
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.6,
    "seed": 0,
    "auc": 0.5134099616858238,
    "auc_fixed": 0.7260536398467434,
    "auc_null_mean": 0.5000478927203065,
    "auc_null_std": 0.06635032995944232,
    "auc_z": 0.20138662117126524,
    "auc_perpos": 0.49372188082379437,
    "auc_perpos_z": -0.1637670542680047,
    "drift_cosine": 0.7465371489524841,
    "part_ratio": 91.08405303955078,
    "eff_rank": 102.14878845214844,
    "collapse_cos": 0.5243775844573975,
    "var_ratio": 688.4288330078125
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.6,
    "seed": 1,
    "auc": 0.48659003831417624,
    "auc_fixed": 0.7758620689655171,
    "auc_null_mean": 0.49832375478927204,
    "auc_null_std": 0.05912714681982115,
    "auc_z": -0.1984488835966195,
    "auc_perpos": 0.5126845255713911,
    "auc_perpos_z": 0.39875373478389475,
    "drift_cosine": 0.7470207214355469,
    "part_ratio": 91.84264373779297,
    "eff_rank": 102.46392822265625,
    "collapse_cos": 0.5249351859092712,
    "var_ratio": 686.34375
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.6,
    "seed": 2,
    "auc": 0.47126436781609193,
    "auc_fixed": 0.7279693486590039,
    "auc_null_mean": 0.5006513409961686,
    "auc_null_std": 0.0575055580952279,
    "auc_z": -0.5110283882539512,
    "auc_perpos": 0.49079290708933887,
    "auc_perpos_z": -0.11949524449299322,
    "drift_cosine": 0.7462272644042969,
    "part_ratio": 91.85396575927734,
    "eff_rank": 102.45543670654297,
    "collapse_cos": 0.5237947106361389,
    "var_ratio": 685.4984741210938
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.6,
    "seed": 3,
    "auc": 0.5076628352490422,
    "auc_fixed": 0.628352490421456,
    "auc_null_mean": 0.4984674329501916,
    "auc_null_std": 0.06072494765075002,
    "auc_z": 0.15142709056431713,
    "auc_perpos": 0.5277843095418339,
    "auc_perpos_z": 0.7401816777027517,
    "drift_cosine": 0.7470571398735046,
    "part_ratio": 91.85627746582031,
    "eff_rank": 102.45875549316406,
    "collapse_cos": 0.5252526998519897,
    "var_ratio": 685.8549194335938
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.6,
    "seed": 4,
    "auc": 0.5613026819923372,
    "auc_fixed": 0.6417624521072797,
    "auc_null_mean": 0.5012739463601532,
    "auc_null_std": 0.06605676155049721,
    "auc_z": 0.9087447418618942,
    "auc_perpos": 0.538882165070624,
    "auc_perpos_z": 1.0039811549688804,
    "drift_cosine": 0.7462952733039856,
    "part_ratio": 91.73094940185547,
    "eff_rank": 102.39849090576172,
    "collapse_cos": 0.5242520570755005,
    "var_ratio": 686.625244140625
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.8,
    "seed": 0,
    "auc": 0.5095785440613027,
    "auc_fixed": 0.7183908045977012,
    "auc_null_mean": 0.49991379310344825,
    "auc_null_std": 0.06600869248734566,
    "auc_z": 0.14641633468638807,
    "auc_perpos": 0.48291575998688574,
    "auc_perpos_z": -0.3711335574261417,
    "drift_cosine": 0.6440432071685791,
    "part_ratio": 91.07820892333984,
    "eff_rank": 102.1471939086914,
    "collapse_cos": 0.3903752863407135,
    "var_ratio": 1223.0711669921875
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.8,
    "seed": 1,
    "auc": 0.4597701149425287,
    "auc_fixed": 0.7260536398467432,
    "auc_null_mean": 0.49928160919540227,
    "auc_null_std": 0.058019554922411246,
    "auc_z": -0.6810030450028223,
    "auc_perpos": 0.5095958315617148,
    "auc_perpos_z": 0.2726195580172679,
    "drift_cosine": 0.6447572112083435,
    "part_ratio": 91.84407043457031,
    "eff_rank": 102.46530151367188,
    "collapse_cos": 0.3910822570323944,
    "var_ratio": 1219.321044921875
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.8,
    "seed": 2,
    "auc": 0.4789272030651341,
    "auc_fixed": 0.6704980842911878,
    "auc_null_mean": 0.5002873563218391,
    "auc_null_std": 0.05850938209294242,
    "auc_z": -0.36507226922516484,
    "auc_perpos": 0.48808918518719235,
    "auc_perpos_z": -0.15696580196783183,
    "drift_cosine": 0.6435340046882629,
    "part_ratio": 91.84679412841797,
    "eff_rank": 102.45376586914062,
    "collapse_cos": 0.3896212577819824,
    "var_ratio": 1217.909912109375
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.8,
    "seed": 3,
    "auc": 0.5038314176245211,
    "auc_fixed": 0.5938697318007663,
    "auc_null_mean": 0.49809386973180075,
    "auc_null_std": 0.05986076529700659,
    "auc_z": 0.0958482199217564,
    "auc_perpos": 0.5297641188748511,
    "auc_perpos_z": 0.7047147997473604,
    "drift_cosine": 0.6447985172271729,
    "part_ratio": 91.85639190673828,
    "eff_rank": 102.45923614501953,
    "collapse_cos": 0.39141151309013367,
    "var_ratio": 1218.6109619140625
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 0.8,
    "seed": 4,
    "auc": 0.5498084291187739,
    "auc_fixed": 0.6130268199233717,
    "auc_null_mean": 0.5016187739463601,
    "auc_null_std": 0.06632036091922575,
    "auc_z": 0.7266193033009369,
    "auc_perpos": 0.5450306992721504,
    "auc_perpos_z": 1.062950139074065,
    "drift_cosine": 0.6436624526977539,
    "part_ratio": 91.72775268554688,
    "eff_rank": 102.3984375,
    "collapse_cos": 0.3901351988315582,
    "var_ratio": 1219.83837890625
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.0,
    "seed": 0,
    "auc": 0.5057471264367815,
    "auc_fixed": 0.6992337164750959,
    "auc_null_mean": 0.5000670498084291,
    "auc_null_std": 0.06575469994403751,
    "auc_z": 0.08638282201582298,
    "auc_perpos": 0.47675271451410484,
    "auc_perpos_z": -0.4704573554578918,
    "drift_cosine": 0.5587596297264099,
    "part_ratio": 91.07535552978516,
    "eff_rank": 102.1463623046875,
    "collapse_cos": 0.2938859462738037,
    "var_ratio": 1910.4632568359375
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.0,
    "seed": 1,
    "auc": 0.4559386973180076,
    "auc_fixed": 0.6781609195402298,
    "auc_null_mean": 0.4991475095785441,
    "auc_null_std": 0.05750691662356728,
    "auc_z": -0.7513672101741858,
    "auc_perpos": 0.5083662204947522,
    "auc_perpos_z": 0.22233508693146545,
    "drift_cosine": 0.5596486330032349,
    "part_ratio": 91.84541320800781,
    "eff_rank": 102.46617126464844,
    "collapse_cos": 0.2946379780769348,
    "var_ratio": 1904.56298828125
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.0,
    "seed": 2,
    "auc": 0.4789272030651341,
    "auc_fixed": 0.6647509578544062,
    "auc_null_mean": 0.5002873563218391,
    "auc_null_std": 0.05850938209294242,
    "auc_z": -0.36507226922516484,
    "auc_perpos": 0.4873017469804386,
    "auc_perpos_z": -0.16096482742037357,
    "drift_cosine": 0.5580751895904541,
    "part_ratio": 91.8431167602539,
    "eff_rank": 102.45278930664062,
    "collapse_cos": 0.2930471897125244,
    "var_ratio": 1902.4439697265625
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.0,
    "seed": 3,
    "auc": 0.49425287356321845,
    "auc_fixed": 0.574712643678161,
    "auc_null_mean": 0.4990421455938697,
    "auc_null_std": 0.06017765569061345,
    "auc_z": -0.07958555208079919,
    "auc_perpos": 0.5329579397838939,
    "auc_perpos_z": 0.7235454089901133,
    "drift_cosine": 0.5596883893013,
    "part_ratio": 91.85697937011719,
    "eff_rank": 102.45973205566406,
    "collapse_cos": 0.2949589192867279,
    "var_ratio": 1903.6024169921875
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.0,
    "seed": 4,
    "auc": 0.5440613026819924,
    "auc_fixed": 0.5862068965517241,
    "auc_null_mean": 0.5015900383141763,
    "auc_null_std": 0.06669641682168816,
    "auc_z": 0.6367847892725272,
    "auc_perpos": 0.5496789001164116,
    "auc_perpos_z": 1.110026910204303,
    "drift_cosine": 0.558259904384613,
    "part_ratio": 91.72630310058594,
    "eff_rank": 102.3984375,
    "collapse_cos": 0.29357466101646423,
    "var_ratio": 1905.38720703125
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.5,
    "seed": 0,
    "auc": 0.5076628352490421,
    "auc_fixed": 0.674329501915709,
    "auc_null_mean": 0.499683908045977,
    "auc_null_std": 0.06578187506097095,
    "auc_z": 0.1212937009529752,
    "auc_perpos": 0.47013744089385934,
    "auc_perpos_z": -0.5582712902550949,
    "drift_cosine": 0.4099150598049164,
    "part_ratio": 91.07234191894531,
    "eff_rank": 102.1455307006836,
    "collapse_cos": 0.15820281207561493,
    "var_ratio": 4297.22314453125
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.5,
    "seed": 1,
    "auc": 0.450191570881226,
    "auc_fixed": 0.6475095785440613,
    "auc_null_mean": 0.4996360153256705,
    "auc_null_std": 0.05839499977387399,
    "auc_z": -0.8467239282333562,
    "auc_perpos": 0.5073331423248972,
    "auc_perpos_z": 0.17756127481153655,
    "drift_cosine": 0.41105708479881287,
    "part_ratio": 91.8478775024414,
    "eff_rank": 102.46749877929688,
    "collapse_cos": 0.15887096524238586,
    "var_ratio": 4283.82568359375
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.5,
    "seed": 2,
    "auc": 0.4789272030651341,
    "auc_fixed": 0.6168582375478927,
    "auc_null_mean": 0.5002873563218391,
    "auc_null_std": 0.05850938209294242,
    "auc_z": -0.36507226922516484,
    "auc_perpos": 0.4875782674014841,
    "auc_perpos_z": -0.14292565813450417,
    "drift_cosine": 0.40893667936325073,
    "part_ratio": 91.83898162841797,
    "eff_rank": 102.45177459716797,
    "collapse_cos": 0.1573735922574997,
    "var_ratio": 4279.31591796875
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.5,
    "seed": 3,
    "auc": 0.49425287356321845,
    "auc_fixed": 0.5344827586206897,
    "auc_null_mean": 0.4990421455938697,
    "auc_null_std": 0.06017765569061345,
    "auc_z": -0.07958555208079919,
    "auc_perpos": 0.540764664546582,
    "auc_perpos_z": 0.8041772354136228,
    "drift_cosine": 0.4110851287841797,
    "part_ratio": 91.85839080810547,
    "eff_rank": 102.46056365966797,
    "collapse_cos": 0.15915608406066895,
    "var_ratio": 4282.11083984375
  },
  {
    "model": "llada_flash",
    "ptype": "mu",
    "peak_layer": 20,
    "magnitude": 1.5,
    "seed": 4,
    "auc": 0.5440613026819924,
    "auc_fixed": 0.5632183908045977,
    "auc_null_mean": 0.501264367816092,
    "auc_null_std": 0.06632100904545105,
    "auc_z": 0.6452998052437812,
    "auc_perpos": 0.5578729829219576,
    "auc_perpos_z": 1.1973805407364926,
    "drift_cosine": 0.40921831130981445,
    "part_ratio": 91.72496795654297,
    "eff_rank": 102.39849090576172,
    "collapse_cos": 0.15784603357315063,
    "var_ratio": 4285.72802734375
  }
]

==> anc/data/probing/decode_DiffuCoder-7B.json <==
{
  "model": "DiffuCoder-7B",
  "path": "/home/angad/data/hf/DiffuCoder-7B-cpGRPO",
  "type": "DreamModel",
  "head_src": "get_output_embeddings",
  "final_norm": "model.norm",
  "final_norm_type": "DreamRMSNorm",
  "vocab": 152064,
  "hidden": 3584,
  "n_layers_cfg": 28,
  "n_hidden_states": 29,
  "peak_layer": 22,
  "peak_hint": 22,
  "reproduces_logged_peak": false,
  "auc_at_peak": 0.7830188679245284,
  "auc_L0": 0.5241090146750524,
  "layer_curve": [
    0.5241,
    0.5881,
    0.5755,
    0.5618,
    0.587,
    0.6006,
    0.6143,
    0.609,
    0.6153,
    0.6373,
    0.6572,
    0.6887,
    0.6908,
    0.7484,
    0.7327,
    0.7537,
    0.7547,
    0.739,
    0.7243,
    0.7201,
    0.7621,
    0.7579,
    0.7809,
    0.783,
    0.7201,
    0.717,
    0.7432,
    0.7264,
    0.7138
  ],
  "calibration": {
    "cos_raw_vs_logits": 1.0,
    "cos_gain_vs_logits": 0.896,
    "last_is_postnorm": true
  },
  "primary_variant": "gain",
  "neg_wrong_frac": 0.033,
  "neg_exc_frac": 0.0,
  "pos_wrong_frac": 0.0,
  "control": {
    "neg": {
      "count": 1,
      "null_mean": 0.098,
      "null_sd": 0.317,
      "null_max": 2,
      "z": 2.84,
      "p": 0.0938
    },
    "pos": {
      "count": 0,
      "null_mean": 0.116,
      "null_sd": 0.356,
      "null_max": 2,
      "z": -0.33,
      "p": 1.0
    }
  },
  "poles": {
    "gain": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 330,
          "piece": "Ġ\"",
          "decoded": " \"",
          "logit": 0.1443,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 59623,
          "piece": "iomanip",
          "decoded": "iomanip",
          "logit": 0.1118,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 364,
          "piece": "Ġ'",
          "decoded": " '",
          "logit": 0.1113,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 8,
          "piece": ")",
          "decoded": ")",
          "logit": 0.1099,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 11,
          "piece": ",",
          "decoded": ",",
          "logit": 0.1057,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 320,
          "piece": "Ġ(",
          "decoded": " (",
          "logit": 0.0953,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 238,
          "piece": "Ĳ",
          "decoded": "�",
          "logit": 0.0916,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 5305,
          "piece": "aa",
          "decoded": "aa",
          "logit": 0.0893,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 497,
          "piece": "\",",
          "decoded": "\",",
          "logit": 0.0892,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 1470,
          "piece": "ql",
          "decoded": "ql",
          "logit": 0.0869,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 549,
          "piece": "Ġ:",
          "decoded": " :",
          "logit": 0.0865,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 4422,
          "piece": "asing",
          "decoded": "asing",
          "logit": 0.0864,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 38304,
          "piece": "ç¬¦",
          "decoded": "符",
          "logit": 0.0857,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 10,
          "piece": "+",
          "decoded": "+",
          "logit": 0.0847,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 328,
          "piece": "ĠS",
          "decoded": " S",
          "logit": 0.084,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 108569,
          "piece": "åİ»éĻ¤",
          "decoded": "去除",
          "logit": 0.084,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 568,
          "piece": ").",
          "decoded": ").",
          "logit": 0.0836,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 353,
          "piece": "Ġ*",
          "decoded": " *",
          "logit": 0.0836,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 97443,
          "piece": "Ġzeroes",
          "decoded": " zeroes",
          "logit": 0.0835,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 508,
          "piece": "Ġ[",
          "decoded": " [",
          "logit": 0.0833,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 925,
          "piece": "SE",
          "decoded": "SE",
          "logit": 0.0828,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 340,
          "piece": ")Ċ",
          "decoded": ")\n",
          "logit": 0.0824,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 198,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 0.0822,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 744,
          "piece": ".m",
          "decoded": ".m",
          "logit": 0.082,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 29273,
          "piece": "Ġgently",
          "decoded": " gently",
          "logit": 0.0808,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 18573,
          "piece": "Force",
          "decoded": "Force",
          "logit": 0.0803,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 14,
          "piece": "/",
          "decoded": "/",
          "logit": 0.0803,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 13,
          "piece": ".",
          "decoded": ".",
          "logit": 0.0802,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 2136,
          "piece": "www",
          "decoded": "www",
          "logit": 0.08,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 45334,
          "piece": "hammer",
          "decoded": "hammer",
          "logit": 0.0798,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 93954,
          "piece": "--,",
          "decoded": "--,",
          "logit": 0.0891,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 63347,
          "piece": "-{",
          "decoded": "-{",
          "logit": 0.0853,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 77777,
          "piece": "Ġ~~",
          "decoded": " ~~",
          "logit": 0.084,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 87252,
          "piece": "_decorator",
          "decoded": "_decorator",
          "logit": 0.0822,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 71322,
          "piece": "Ġzx",
          "decoded": " zx",
          "logit": 0.0791,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 54229,
          "piece": ")>>",
          "decoded": ")>>",
          "logit": 0.0782,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 45725,
          "piece": "][]",
          "decoded": "][]",
          "logit": 0.0778,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 91060,
          "piece": "Equivalent",
          "decoded": "Equivalent",
          "logit": 0.0765,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 5608,
          "piece": "=False",
          "decoded": "=False",
          "logit": 0.076,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 9,
          "id": 43782,
          "piece": "?q",
          "decoded": "?q",
          "logit": 0.076,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 26989,
          "piece": "Ġconnector",
          "decoded": " connector",
          "logit": 0.0751,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 81161,
          "piece": "]})Ċ",
          "decoded": "]})\n",
          "logit": 0.0748,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 6653,
          "piece": "Ġinflu",
          "decoded": " influ",
          "logit": 0.0739,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 43435,
          "piece": "textContent",
          "decoded": "textContent",
          "logit": 0.0738,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 54796,
          "piece": "rcode",
          "decoded": "rcode",
          "logit": 0.0735,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 81206,
          "piece": ".rmtree",
          "decoded": ".rmtree",
          "logit": 0.0735,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 21524,
          "piece": "'<",
          "decoded": "'<",
          "logit": 0.0726,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 28455,
          "piece": "ALLY",
          "decoded": "ALLY",
          "logit": 0.0726,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 9269,
          "piece": "Cancel",
          "decoded": "Cancel",
          "logit": 0.0722,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 29430,
          "piece": "Unexpected",
          "decoded": "Unexpected",
          "logit": 0.0719,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 23559,
          "piece": "far",
          "decoded": "far",
          "logit": 0.0714,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 54878,
          "piece": "+)/",
          "decoded": "+)/",
          "logit": 0.0713,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 23138,
          "piece": "liest",
          "decoded": "liest",
          "logit": 0.0709,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 6763,
          "piece": "frame",
          "decoded": "frame",
          "logit": 0.0705,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 1384,
          "piece": "ough",
          "decoded": "ough",
          "logit": 0.0698,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 1621,
          "piece": "vert",
          "decoded": "vert",
          "logit": 0.0698,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 3176,
          "piece": "offset",
          "decoded": "offset",
          "logit": 0.0697,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 537,
          "piece": "Ġnot",
          "decoded": " not",
          "logit": 0.0697,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 14912,
          "piece": "NI",
          "decoded": "NI",
          "logit": 0.0695,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 13452,
          "piece": "ĠFar",
          "decoded": " Far",
          "logit": 0.0693,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 1,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    },
    "raw": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 101163,
          "piece": "çİ°å®ŀ",
          "decoded": "现实",
          "logit": 0.0545,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 103133,
          "piece": "å®ŀè´¨",
          "decoded": "实质",
          "logit": 0.0537,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 110907,
          "piece": "çļĦæľ¬è´¨",
          "decoded": "的本质",
          "logit": 0.0536,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 68604,
          "piece": "Ġeffortlessly",
          "decoded": " effortlessly",
          "logit": 0.0524,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 92278,
          "piece": "Ġswirling",
          "decoded": " swirling",
          "logit": 0.0522,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 109615,
          "piece": "ä¸ºäºĨè®©",
          "decoded": "为了让",
          "logit": 0.0517,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 95748,
          "piece": "Ġoverwhelm",
          "decoded": " overwhelm",
          "logit": 0.0515,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 105262,
          "piece": "è¯ĬæĸŃ",
          "decoded": "诊断",
          "logit": 0.0515,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 132091,
          "piece": "Ġê²ĥìľ¼ë¡ľ",
          "decoded": " 것으로",
          "logit": 0.0511,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 114566,
          "piece": "ä»¥ä¸ĭæĺ¯",
          "decoded": "以下是",
          "logit": 0.051,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 101460,
          "piece": "åħ¸åŀĭ",
          "decoded": "典型",
          "logit": 0.0509,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 53266,
          "piece": "/XMLSchema",
          "decoded": "/XMLSchema",
          "logit": 0.0507,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 110451,
          "piece": "èĩ³æŃ¤",
          "decoded": "至此",
          "logit": 0.0506,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 109254,
          "piece": "åıªæĥ³",
          "decoded": "只想",
          "logit": 0.0505,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 109444,
          "piece": "éĥ½å°Ĩ",
          "decoded": "都将",
          "logit": 0.0505,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 99872,
          "piece": "ç¼©",
          "decoded": "缩",
          "logit": 0.0503,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 93054,
          "piece": "_multiply",
          "decoded": "_multiply",
          "logit": 0.0502,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 114815,
          "piece": "æ²¡éĹ®é¢ĺ",
          "decoded": "没问题",
          "logit": 0.0501,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 106049,
          "piece": "éĢīæĭ©äºĨ",
          "decoded": "选择了",
          "logit": 0.05,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 101730,
          "piece": "æľ¬è´¨",
          "decoded": "本质",
          "logit": 0.0498,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 56589,
          "piece": "-themed",
          "decoded": "-themed",
          "logit": 0.0497,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 59623,
          "piece": "iomanip",
          "decoded": "iomanip",
          "logit": 0.0497,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 108569,
          "piece": "åİ»éĻ¤",
          "decoded": "去除",
          "logit": 0.0495,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 101322,
          "piece": "æīĢè°ĵ",
          "decoded": "所谓",
          "logit": 0.0495,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 109995,
          "piece": "æĹłç©·",
          "decoded": "无穷",
          "logit": 0.0494,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 101046,
          "piece": "åĬłå¼º",
          "decoded": "加强",
          "logit": 0.0493,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 109501,
          "piece": "æĶ¶ç¼©",
          "decoded": "收缩",
          "logit": 0.0492,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 104718,
          "piece": "çİ°åľ¨çļĦ",
          "decoded": "现在的",
          "logit": 0.0491,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 99773,
          "piece": "æ·¡",
          "decoded": "淡",
          "logit": 0.049,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 54985,
          "piece": "Ġreminiscent",
          "decoded": " reminiscent",
          "logit": 0.049,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 5608,
          "piece": "=False",
          "decoded": "=False",
          "logit": 0.0254,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 1,
          "id": 537,
          "piece": "Ġnot",
          "decoded": " not",
          "logit": 0.0214,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 287,
          "piece": "ing",
          "decoded": "ing",
          "logit": 0.0206,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 1621,
          "piece": "vert",
          "decoded": "vert",
          "logit": 0.0185,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 4347,
          "piece": "Ġoffset",
          "decoded": " offset",
          "logit": 0.0174,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 2886,
          "piece": "une",
          "decoded": "une",
          "logit": 0.0162,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 6763,
          "piece": "frame",
          "decoded": "frame",
          "logit": 0.0158,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 26989,
          "piece": "Ġconnector",
          "decoded": " connector",
          "logit": 0.0155,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 10917,
          "piece": "Ġtwice",
          "decoded": " twice",
          "logit": 0.0152,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 43435,
          "piece": "textContent",
          "decoded": "textContent",
          "logit": 0.0151,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 1405,
          "piece": "âĢĻt",
          "decoded": "’t",
          "logit": 0.0148,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 1361,
          "piece": "ities",
          "decoded": "ities",
          "logit": 0.0147,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 63347,
          "piece": "-{",
          "decoded": "-{",
          "logit": 0.0146,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 2401,
          "piece": "Ġtot",
          "decoded": " tot",
          "logit": 0.0146,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 53328,
          "piece": "Ġcomplimentary",
          "decoded": " complimentary",
          "logit": 0.0145,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 41973,
          "piece": "ĠresultSet",
          "decoded": " resultSet",
          "logit": 0.0141,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 77777,
          "piece": "Ġ~~",
          "decoded": " ~~",
          "logit": 0.014,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 1419,
          "piece": "back",
          "decoded": "back",
          "logit": 0.014,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 9869,
          "piece": "<double",
          "decoded": "<double",
          "logit": 0.014,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 709,
          "piece": "ge",
          "decoded": "ge",
          "logit": 0.0139,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 93954,
          "piece": "--,",
          "decoded": "--,",
          "logit": 0.0138,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 30355,
          "piece": "DataTable",
          "decoded": "DataTable",
          "logit": 0.0135,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 3176,
          "piece": "offset",
          "decoded": "offset",
          "logit": 0.0135,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 15458,
          "piece": "DOCTYPE",
          "decoded": "DOCTYPE",
          "logit": 0.0135,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 416,
          "piece": "res",
          "decoded": "res",
          "logit": 0.0134,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 45725,
          "piece": "][]",
          "decoded": "][]",
          "logit": 0.0132,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 20625,
          "piece": "`);Ċ",
          "decoded": "`);\n",
          "logit": 0.0129,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 28803,
          "piece": "stringstream",
          "decoded": "stringstream",
          "logit": 0.0129,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 15624,
          "piece": "++]",
          "decoded": "++]",
          "logit": 0.0128,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 21524,
          "piece": "'<",
          "decoded": "'<",
          "logit": 0.0126,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 1,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    }
  },
  "example": {
    "problem": "763#339",
    "passing": {
      "mut_idx": 232,
      "kind": "Constant",
      "proj_on_vstar": 1.5501,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 70525,
          "piece": "StreamReader",
          "decoded": "StreamReader",
          "logit": 4.2016,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 44171,
          "piece": "]=-",
          "decoded": "]=-",
          "logit": 4.1567,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 34494,
          "piece": "uity",
          "decoded": "uity",
          "logit": 3.8273,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 5672,
          "piece": "Ġren",
          "decoded": " ren",
          "logit": 3.8229,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 64618,
          "piece": "ĠmaxY",
          "decoded": " maxY",
          "logit": 3.6171,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 40185,
          "piece": "ĠFileInputStream",
          "decoded": " FileInputStream",
          "logit": 3.595,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 22215,
          "piece": "staticmethod",
          "decoded": "staticmethod",
          "logit": 3.5685,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 40287,
          "piece": "ĠInputStreamReader",
          "decoded": " InputStreamReader",
          "logit": 3.5589,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 3912,
          "piece": "Ġey",
          "decoded": " ey",
          "logit": 3.4744,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 12757,
          "piece": "Ġdiam",
          "decoded": " diam",
          "logit": 3.4739,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 57319,
          "piece": "ĠXY",
          "decoded": " XY",
          "logit": 3.4495,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 68723,
          "piece": "ĠFahrenheit",
          "decoded": " Fahrenheit",
          "logit": 3.4005,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 67482,
          "piece": "ĠmaxX",
          "decoded": " maxX",
          "logit": 3.3892,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 77636,
          "piece": "Ġresistor",
          "decoded": " resistor",
          "logit": 3.3576,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 61864,
          "piece": "SqlConnection",
          "decoded": "SqlConnection",
          "logit": 3.3558,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_min_diff(arr, n):\n    arr = sorted(arr)\n    diff = 9 ** 20\n    for i in range(n - 1):\n        if arr[i + 1] - arr[i] < diff:\n            diff = arr[i + 1] - arr[i]\n    return diff"
    },
    "failing": {
      "mut_idx": 235,
      "kind": "Constant",
      "proj_on_vstar": -1.8434,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 70525,
          "piece": "StreamReader",
          "decoded": "StreamReader",
          "logit": 4.1369,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 44171,
          "piece": "]=-",
          "decoded": "]=-",
          "logit": 4.0157,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 34494,
          "piece": "uity",
          "decoded": "uity",
          "logit": 3.917,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 12757,
          "piece": "Ġdiam",
          "decoded": " diam",
          "logit": 3.5478,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 5672,
          "piece": "Ġren",
          "decoded": " ren",
          "logit": 3.5435,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 40185,
          "piece": "ĠFileInputStream",
          "decoded": " FileInputStream",
          "logit": 3.5269,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 64618,
          "piece": "ĠmaxY",
          "decoded": " maxY",
          "logit": 3.4326,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 3912,
          "piece": "Ġey",
          "decoded": " ey",
          "logit": 3.4309,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 49216,
          "piece": "/problems",
          "decoded": "/problems",
          "logit": 3.3891,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 61864,
          "piece": "SqlConnection",
          "decoded": "SqlConnection",
          "logit": 3.3476,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 41528,
          "piece": ".quit",
          "decoded": ".quit",
          "logit": 3.3468,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 57319,
          "piece": "ĠXY",
          "decoded": " XY",
          "logit": 3.323,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 63956,
          "piece": "igate",
          "decoded": "igate",
          "logit": 3.2888,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 48673,
          "piece": "RTC",
          "decoded": "RTC",
          "logit": 3.2831,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 17806,
          "piece": "Ġlon",
          "decoded": " lon",
          "logit": 3.2521,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_min_diff(arr, n):\n    arr = sorted(arr)\n    diff = 10 ** 20\n    for i in range(n - 1):\n        if arr[i + 1] - arr[i] < diff:\n            diff = arr[i + 2] - arr[i]\n    return diff"
    }
  },
  "per_position_failing": {
    "mut_idx": 235,
    "n_positions": 66,
    "frac_wrong_in_top3": 0.015,
    "rows": [
      {
        "pos": 41,
        "ctx": "def",
        "top3": [
          "def",
          " ser",
          " get"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 42,
        "ctx": "Ġfind",
        "top3": [
          "pq",
          "staticmethod",
          "bugs"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 43,
        "ctx": "_min",
        "top3": [
          "rypted",
          "-Compatible",
          "/env"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 44,
        "ctx": "_diff",
        "top3": [
          "(**",
          "-Compatible",
          "(self"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 45,
        "ctx": "(arr",
        "top3": [
          "):\n",
          " delet",
          " InputStreamReader"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 46,
        "ctx": ",",
        "top3": [
          " n",
          " k",
          "):\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 47,
        "ctx": "Ġn",
        "top3": [
          "):\n",
          ")",
          "):"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 48,
        "ctx": "):Ċ",
        "top3": [
          "   ",
          "\treturn",
          "INCT"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 49,
        "ctx": "ĠĠĠ",
        "top3": [
          " return",
          " cord",
          " #"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 50,
        "ctx": "Ġarr",
        "top3": [
          " =",
          " zig",
          ".ONE"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 51,
        "ctx": "Ġ=",
        "top3": [
          "iset",
          " sorted",
          " list"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 52,
        "ctx": "Ġsorted",
        "top3": [
          "ertz",
          " sieve",
          "/ubuntu"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 53,
        "ctx": "(arr",
        "top3": [
          " delet",
          " InputStreamReader",
          "[])"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 54,
        "ctx": ")Ċ",
        "top3": [
          "   ",
          " InputStreamReader",
          "       "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 55,
        "ctx": "ĠĠĠ",
        "top3": [
          " l",
          " var",
          " cord"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 56,
        "ctx": "Ġdiff",
        "top3": [
          " =",
          " ",
          "="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 57,
        "ctx": "Ġ=",
        "top3": [
          " ",
          "ima",
          "JA"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 58,
        "ctx": "Ġ",
        "top3": [
          "引",
          "jas",
          " l"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 59,
        "ctx": "1",
        "top3": [
          "roring",
          "clid",
          "\"\"\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 60,
        "ctx": "0",
        "top3": [
          " InputStreamReader",
          " (\"-",
          " Platforms"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 61,
        "ctx": "Ġ**",
        "top3": [
          "pliant",
          "、",
          "inary"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 62,
        "ctx": "Ġ",
        "top3": [
          ".chars",
          "pliant",
          "ru"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 63,
        "ctx": "2",
        "top3": [
          "-fw",
          "(Console",
          "�"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 64,
        "ctx": "0",
        "top3": [
          " stacking",
          "quent",
          " bounding"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 65,
        "ctx": "Ċ",
        "top3": [
          " for",
          "   ",
          "\tfor"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 66,
        "ctx": "ĠĠĠ",
        "top3": [
          " for",
          " while",
          "\tfor"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 67,
        "ctx": "Ġfor",
        "top3": [
          " i",
          "i",
          " j"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 68,
        "ctx": "Ġi",
        "top3": [
          "ertz",
          "arde",
          ".capitalize"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 69,
        "ctx": "Ġin",
        "top3": [
          " enumerate",
          "/env",
          " range"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 70,
        "ctx": "Ġrange",
        "top3": [
          "(",
          "()",
          " n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 71,
        "ctx": "(n",
        "top3": [
          " '-')\n",
          "wig",
          "*["
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 72,
        "ctx": "Ġ-",
        "top3": [
          ".subtract",
          "´",
          "lay"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 73,
        "ctx": "Ġ",
        "top3": [
          "secutive",
          "ometry",
          " another"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 74,
        "ctx": "1",
        "top3": [
          "INCT",
          "osity",
          "acency"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 75,
        "ctx": "):Ċ",
        "top3": [
          " if",
          "\tif",
          "   "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 76,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          " if",
          "\tif",
          " while"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 77,
        "ctx": "Ġif",
        "top3": [
          " abs",
          "atur",
          " dep"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 78,
        "ctx": "Ġarr",
        "top3": [
          "ertz",
          "-wrap",
          " prefetch"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 79,
        "ctx": "[i",
        "top3": [
          ".githubusercontent",
          "iloc",
          "ectors"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 80,
        "ctx": "Ġ+",
        "top3": [
          " Marketplace",
          "/embed",
          "IgnoreCase"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 81,
        "ctx": "Ġ",
        "top3": [
          "secutive",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 82,
        "ctx": "1",
        "top3": [
          "INCT",
          "cimal",
          "Mbps"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 83,
        "ctx": "]",
        "top3": [
          " -",
          "s",
          "//"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 84,
        "ctx": "Ġ-",
        "top3": [
          " ",
          " pip",
          "staticmethod"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 85,
        "ctx": "Ġarr",
        "top3": [
          "[P",
          " getSize",
          "@Test"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 86,
        "ctx": "[i",
        "top3": [
          "]",
          "wig",
          "WiFi"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 87,
        "ctx": "]",
        "top3": [
          " >",
          "0",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 88,
        "ctx": "Ġ<",
        "top3": [
          "urbation",
          "raries",
          " getSize"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 89,
        "ctx": "Ġdiff",
        "top3": [
          " ",
          "\n",
          ":\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 90,
        "ctx": ":Ċ",
        "top3": [
          " maxX",
          " then",
          "       "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 91,
        "ctx": "ĠĠĠĠĠĠĠĠĠĠĠ",
        "top3": [
          " continue",
          " return",
          " break"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 92,
        "ctx": "Ġdiff",
        "top3": [
          " =",
          "=",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 93,
        "ctx": "Ġ=",
        "top3": [
          "iset",
          "quent",
          "cy"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 94,
        "ctx": "Ġarr",
        "top3": [
          "agine",
          "liest",
          "-wrap"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 95,
        "ctx": "[i",
        "top3": [
          "liest",
          "\"+\"",
          "ectors"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 96,
        "ctx": "Ġ+",
        "top3": [
          "IFF",
          "IgnoreCase",
          "\\\"\""
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 97,
        "ctx": "Ġ",
        "top3": [
          "2",
          "1",
          "0"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 98,
        "ctx": "2",
        "top3": [
          "Concurrency",
          "​​",
          "}`;\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 99,
        "ctx": "]",
        "top3": [
          "s",
          "5",
          " -"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 100,
        "ctx": "Ġ-",
        "top3": [
          " geometric",
          " thermal",
          " mu"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 101,
        "ctx": "Ġarr",
        "top3": [
          "oes",
          "semblies",
          "aviest"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 102,
        "ctx": "[i",
        "top3": [
          " ))}\n",
          "aviest",
          "Alchemy"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 103,
        "ctx": "]Ċ",
        "top3": [
          " return",
          "\treturn",
          "s"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 104,
        "ctx": "ĠĠĠ",
        "top3": [
          " return",
          "\treturn",
          "return"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 105,
        "ctx": "Ġreturn",
        "top3": [
          ".tie",
          "OfSize",
          ";\"\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 106,
        "ctx": "Ġdiff",
        "top3": [
          "\n\n",
          ";\n\n",
          "。\n\n"
        ],
        "wrong_in_top3": false
      }
    ]
  },
  "note": "logit-lens = linear projection through final-norm gain + unembedding, NOT ground truth. wrongness lexicon = EN+ZH regex (lens_control.py); exc = Python-exception subset. direction == pert_run/fit_dirs fit (mean-pooled, per-problem-centered, unit).",
  "elapsed_s": 136.3
}

==> anc/data/probing/decode_Dream-Coder-7B.json <==
{
  "model": "Dream-Coder-7B",
  "path": "/scratch/hf/Dream-org_Dream-Coder-v0-Instruct-7B",
  "type": "DreamModel",
  "head_src": "get_output_embeddings",
  "final_norm": "model.norm",
  "final_norm_type": "DreamRMSNorm",
  "vocab": 152064,
  "hidden": 3584,
  "n_layers_cfg": 28,
  "n_hidden_states": 29,
  "peak_layer": 28,
  "peak_hint": 28,
  "reproduces_logged_peak": true,
  "auc_at_peak": 0.7725366876310271,
  "auc_L0": 0.5303983228511531,
  "layer_curve": [
    0.5304,
    0.5828,
    0.5545,
    0.544,
    0.5419,
    0.5105,
    0.5031,
    0.5409,
    0.566,
    0.5776,
    0.6038,
    0.6017,
    0.5922,
    0.6698,
    0.5922,
    0.6677,
    0.6562,
    0.6971,
    0.6824,
    0.7191,
    0.7117,
    0.7138,
    0.7495,
    0.7537,
    0.6698,
    0.6813,
    0.6897,
    0.7034,
    0.7725
  ],
  "calibration": {
    "cos_raw_vs_logits": 1.0,
    "cos_gain_vs_logits": 0.9452,
    "last_is_postnorm": true
  },
  "primary_variant": "raw",
  "neg_wrong_frac": 0.0,
  "neg_exc_frac": 0.0,
  "pos_wrong_frac": 0.0,
  "control": {
    "neg": {
      "count": 0,
      "null_mean": 0.092,
      "null_sd": 0.322,
      "null_max": 2,
      "z": -0.29,
      "p": 1.0
    },
    "pos": {
      "count": 0,
      "null_mean": 0.112,
      "null_sd": 0.34,
      "null_max": 2,
      "z": -0.33,
      "p": 1.0
    }
  },
  "poles": {
    "gain": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 60340,
          "piece": "Ġseamlessly",
          "decoded": " seamlessly",
          "logit": 0.0872,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 59726,
          "piece": "Ġsystematically",
          "decoded": " systematically",
          "logit": 0.0698,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 55359,
          "piece": "Ġmimic",
          "decoded": " mimic",
          "logit": 0.0688,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 22302,
          "piece": "Ġcapability",
          "decoded": " capability",
          "logit": 0.0685,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 53596,
          "piece": "Ġworkload",
          "decoded": " workload",
          "logit": 0.0667,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 64096,
          "piece": "-memory",
          "decoded": "-memory",
          "logit": 0.0667,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 106080,
          "piece": "åĲĪå¹¶",
          "decoded": "合并",
          "logit": 0.0667,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 114566,
          "piece": "ä»¥ä¸ĭæĺ¯",
          "decoded": "以下是",
          "logit": 0.0666,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 23160,
          "piece": "Ġvisibility",
          "decoded": " visibility",
          "logit": 0.0665,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 42569,
          "piece": "Ġencaps",
          "decoded": " encaps",
          "logit": 0.0665,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 16558,
          "piece": "Ġmonitoring",
          "decoded": " monitoring",
          "logit": 0.0665,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 74193,
          "piece": "å¾ħ",
          "decoded": "待",
          "logit": 0.0659,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 16229,
          "piece": "Ġeducational",
          "decoded": " educational",
          "logit": 0.0647,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 49449,
          "piece": "Ġutilization",
          "decoded": " utilization",
          "logit": 0.0646,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 113645,
          "piece": "æ¼Ķç¤º",
          "decoded": "演示",
          "logit": 0.0642,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 81098,
          "piece": "Ġquerying",
          "decoded": " querying",
          "logit": 0.0622,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 106585,
          "piece": "æİ¥æĶ¶",
          "decoded": "接收",
          "logit": 0.0619,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 112918,
          "piece": "ä¸ĭéĿ¢æĺ¯",
          "decoded": "下面是",
          "logit": 0.0615,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 5169,
          "piece": "Ġimplements",
          "decoded": " implements",
          "logit": 0.0612,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 40928,
          "piece": "Ġevolving",
          "decoded": " evolving",
          "logit": 0.0595,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 101358,
          "piece": "åĽºå®ļ",
          "decoded": "固定",
          "logit": 0.0593,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 114940,
          "piece": "æķ°çĽ®",
          "decoded": "数目",
          "logit": 0.0591,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 98939,
          "piece": "Ġresponsiveness",
          "decoded": " responsiveness",
          "logit": 0.0583,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 12869,
          "piece": "ĠPOST",
          "decoded": " POST",
          "logit": 0.0583,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 65485,
          "piece": "Ġemulate",
          "decoded": " emulate",
          "logit": 0.058,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 104238,
          "piece": "çŃĸçķ¥",
          "decoded": "策略",
          "logit": 0.058,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 34721,
          "piece": "Ġorganizing",
          "decoded": " organizing",
          "logit": 0.058,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 104120,
          "piece": "ä¸Ĭè¿°",
          "decoded": "上述",
          "logit": 0.0579,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 40956,
          "piece": "Ġpersistence",
          "decoded": " persistence",
          "logit": 0.0579,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 26345,
          "piece": "Ġfitting",
          "decoded": " fitting",
          "logit": 0.0573,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 481,
          "piece": "Ġ-",
          "decoded": " -",
          "logit": 0.3181,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 16,
          "piece": "1",
          "decoded": "1",
          "logit": 0.2347,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 17,
          "piece": "2",
          "decoded": "2",
          "logit": 0.2346,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 12,
          "piece": "-",
          "decoded": "-",
          "logit": 0.2307,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 11,
          "piece": ",",
          "decoded": ",",
          "logit": 0.2233,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 13,
          "piece": ".",
          "decoded": ".",
          "logit": 0.2155,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 18,
          "piece": "3",
          "decoded": "3",
          "logit": 0.2154,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 488,
          "piece": "Ġ+",
          "decoded": " +",
          "logit": 0.2075,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 15,
          "piece": "0",
          "decoded": "0",
          "logit": 0.2073,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 608,
          "piece": "Ġ/",
          "decoded": " /",
          "logit": 0.2048,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 19,
          "piece": "4",
          "decoded": "4",
          "logit": 0.2017,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 64,
          "piece": "a",
          "decoded": "a",
          "logit": 0.1988,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 68,
          "piece": "e",
          "decoded": "e",
          "logit": 0.1954,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 77,
          "piece": "n",
          "decoded": "n",
          "logit": 0.1945,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 264,
          "piece": "Ġa",
          "decoded": " a",
          "logit": 0.1902,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 25,
          "piece": ":",
          "decoded": ":",
          "logit": 0.1884,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 304,
          "piece": "Ġin",
          "decoded": " in",
          "logit": 0.183,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 82,
          "piece": "s",
          "decoded": "s",
          "logit": 0.1802,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 537,
          "piece": "Ġnot",
          "decoded": " not",
          "logit": 0.1784,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 83,
          "piece": "t",
          "decoded": "t",
          "logit": 0.1782,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 69,
          "piece": "f",
          "decoded": "f",
          "logit": 0.1782,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 10,
          "piece": "+",
          "decoded": "+",
          "logit": 0.1779,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 476,
          "piece": "Ġor",
          "decoded": " or",
          "logit": 0.1772,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 67,
          "piece": "d",
          "decoded": "d",
          "logit": 0.1769,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 75,
          "piece": "l",
          "decoded": "l",
          "logit": 0.1768,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 20,
          "piece": "5",
          "decoded": "5",
          "logit": 0.1763,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 72,
          "piece": "i",
          "decoded": "i",
          "logit": 0.1749,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 24,
          "piece": "9",
          "decoded": "9",
          "logit": 0.1748,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 22,
          "piece": "7",
          "decoded": "7",
          "logit": 0.1732,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 65,
          "piece": "b",
          "decoded": "b",
          "logit": 0.1705,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 0,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    },
    "raw": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 57289,
          "piece": "Ġcomprehend",
          "decoded": " comprehend",
          "logit": 0.0189,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 55359,
          "piece": "Ġmimic",
          "decoded": " mimic",
          "logit": 0.0187,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 60340,
          "piece": "Ġseamlessly",
          "decoded": " seamlessly",
          "logit": 0.0187,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 59726,
          "piece": "Ġsystematically",
          "decoded": " systematically",
          "logit": 0.0181,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 114940,
          "piece": "æķ°çĽ®",
          "decoded": "数目",
          "logit": 0.0169,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 32640,
          "piece": "Ġoutlined",
          "decoded": " outlined",
          "logit": 0.0164,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 42569,
          "piece": "Ġencaps",
          "decoded": " encaps",
          "logit": 0.0161,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 22302,
          "piece": "Ġcapability",
          "decoded": " capability",
          "logit": 0.0161,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 65485,
          "piece": "Ġemulate",
          "decoded": " emulate",
          "logit": 0.016,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 75878,
          "piece": "Ġcomposing",
          "decoded": " composing",
          "logit": 0.0158,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 113645,
          "piece": "æ¼Ķç¤º",
          "decoded": "演示",
          "logit": 0.0158,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 53596,
          "piece": "Ġworkload",
          "decoded": " workload",
          "logit": 0.0157,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 108085,
          "piece": "ä¾¿äºİ",
          "decoded": "便于",
          "logit": 0.0156,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 103937,
          "piece": "å¹¶ä¸Ķ",
          "decoded": "并且",
          "logit": 0.0156,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 106080,
          "piece": "åĲĪå¹¶",
          "decoded": "合并",
          "logit": 0.0152,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 114566,
          "piece": "ä»¥ä¸ĭæĺ¯",
          "decoded": "以下是",
          "logit": 0.0152,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 104204,
          "piece": "åıĬåħ¶",
          "decoded": "及其",
          "logit": 0.0152,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 50197,
          "piece": "Ġemploying",
          "decoded": " employing",
          "logit": 0.015,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 101365,
          "piece": "æķĪçĽĬ",
          "decoded": "效益",
          "logit": 0.0147,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 112707,
          "piece": "éĢĲä¸Ģ",
          "decoded": "逐一",
          "logit": 0.0147,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 106792,
          "piece": "èĥ½åľ¨",
          "decoded": "能在",
          "logit": 0.0147,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 23160,
          "piece": "Ġvisibility",
          "decoded": " visibility",
          "logit": 0.0146,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 47654,
          "piece": "-than",
          "decoded": "-than",
          "logit": 0.0145,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 77764,
          "piece": "Ġsignifies",
          "decoded": " signifies",
          "logit": 0.0145,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 49449,
          "piece": "Ġutilization",
          "decoded": " utilization",
          "logit": 0.0145,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 112918,
          "piece": "ä¸ĭéĿ¢æĺ¯",
          "decoded": "下面是",
          "logit": 0.0145,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 38447,
          "piece": "Ġproceeding",
          "decoded": " proceeding",
          "logit": 0.0145,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 27492,
          "piece": "Ġthereby",
          "decoded": " thereby",
          "logit": 0.0144,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 110093,
          "piece": "æĿ¥è¿Ľè¡Į",
          "decoded": "来进行",
          "logit": 0.0144,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 108800,
          "piece": "åĴĮæĬĢæľ¯",
          "decoded": "和技术",
          "logit": 0.0144,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 481,
          "piece": "Ġ-",
          "decoded": " -",
          "logit": 0.0671,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 12,
          "piece": "-",
          "decoded": "-",
          "logit": 0.0477,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 608,
          "piece": "Ġ/",
          "decoded": " /",
          "logit": 0.0438,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 17,
          "piece": "2",
          "decoded": "2",
          "logit": 0.0432,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 488,
          "piece": "Ġ+",
          "decoded": " +",
          "logit": 0.0429,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 16,
          "piece": "1",
          "decoded": "1",
          "logit": 0.0426,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 18,
          "piece": "3",
          "decoded": "3",
          "logit": 0.0413,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 13,
          "piece": ".",
          "decoded": ".",
          "logit": 0.0399,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 19,
          "piece": "4",
          "decoded": "4",
          "logit": 0.0391,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 15,
          "piece": "0",
          "decoded": "0",
          "logit": 0.0389,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 10,
          "piece": "+",
          "decoded": "+",
          "logit": 0.0384,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 77,
          "piece": "n",
          "decoded": "n",
          "logit": 0.0362,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 24,
          "piece": "9",
          "decoded": "9",
          "logit": 0.0357,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 11,
          "piece": ",",
          "decoded": ",",
          "logit": 0.0355,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 68,
          "piece": "e",
          "decoded": "e",
          "logit": 0.0355,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 1018,
          "piece": "Ġ%",
          "decoded": " %",
          "logit": 0.0354,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 861,
          "piece": "Ġ>",
          "decoded": " >",
          "logit": 0.0349,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 22,
          "piece": "7",
          "decoded": "7",
          "logit": 0.0345,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 760,
          "piece": "Ġ|",
          "decoded": " |",
          "logit": 0.034,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 25,
          "piece": ":",
          "decoded": ":",
          "logit": 0.034,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 64,
          "piece": "a",
          "decoded": "a",
          "logit": 0.0335,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 537,
          "piece": "Ġnot",
          "decoded": " not",
          "logit": 0.0334,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 75,
          "piece": "l",
          "decoded": "l",
          "logit": 0.0334,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 476,
          "piece": "Ġor",
          "decoded": " or",
          "logit": 0.0333,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 20,
          "piece": "5",
          "decoded": "5",
          "logit": 0.0333,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 496,
          "piece": "..",
          "decoded": "..",
          "logit": 0.033,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 609,
          "piece": "Ġ&",
          "decoded": " &",
          "logit": 0.0327,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 353,
          "piece": "Ġ*",
          "decoded": " *",
          "logit": 0.0325,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 21,
          "piece": "6",
          "decoded": "6",
          "logit": 0.0322,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 14,
          "piece": "/",
          "decoded": "/",
          "logit": 0.0318,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 0,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    }
  },
  "example": {
    "problem": "763#339",
    "passing": {
      "mut_idx": 232,
      "kind": "Constant",
      "proj_on_vstar": 6.126,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 220,
          "piece": "Ġ",
          "decoded": " ",
          "logit": 4.3625,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 2890,
          "piece": "Ġarr",
          "decoded": " arr",
          "logit": 3.472,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 10615,
          "piece": "Ġsorted",
          "decoded": " sorted",
          "logit": 2.4507,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 1334,
          "piece": "Ġarray",
          "decoded": " array",
          "logit": 2.374,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 10939,
          "piece": "(arr",
          "decoded": "(arr",
          "logit": 2.2038,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 16,
          "piece": "1",
          "decoded": "1",
          "logit": 2.1654,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 671,
          "piece": "Ġ#",
          "decoded": " #",
          "logit": 1.8714,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 3638,
          "piece": "Ġdiff",
          "decoded": " diff",
          "logit": 1.8455,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 151643,
          "piece": "<|endoftext|>",
          "decoded": "<|endoftext|>",
          "logit": 1.7876,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 481,
          "piece": "Ġ-",
          "decoded": " -",
          "logit": 1.7668,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 6672,
          "piece": "Ġdifference",
          "decoded": " difference",
          "logit": 1.6883,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 198,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 1.6837,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 5424,
          "piece": "Ġelements",
          "decoded": " elements",
          "logit": 1.6139,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 989,
          "piece": "[i",
          "decoded": "[i",
          "logit": 1.4552,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 262,
          "piece": "ĠĠĠ",
          "decoded": "   ",
          "logit": 1.4279,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_min_diff(arr, n):\n    arr = sorted(arr)\n    diff = 9 ** 20\n    for i in range(n - 1):\n        if arr[i + 1] - arr[i] < diff:\n            diff = arr[i + 1] - arr[i]\n    return diff"
    },
    "failing": {
      "mut_idx": 235,
      "kind": "Constant",
      "proj_on_vstar": -8.3698,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 220,
          "piece": "Ġ",
          "decoded": " ",
          "logit": 4.6503,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 2890,
          "piece": "Ġarr",
          "decoded": " arr",
          "logit": 3.658,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 16,
          "piece": "1",
          "decoded": "1",
          "logit": 3.1545,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 1334,
          "piece": "Ġarray",
          "decoded": " array",
          "logit": 2.6484,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 481,
          "piece": "Ġ-",
          "decoded": " -",
          "logit": 2.592,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 10615,
          "piece": "Ġsorted",
          "decoded": " sorted",
          "logit": 2.5909,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 17,
          "piece": "2",
          "decoded": "2",
          "logit": 2.366,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 671,
          "piece": "Ġ#",
          "decoded": " #",
          "logit": 2.3123,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 10939,
          "piece": "(arr",
          "decoded": "(arr",
          "logit": 2.2351,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 3638,
          "piece": "Ġdiff",
          "decoded": " diff",
          "logit": 2.0587,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 6672,
          "piece": "Ġdifference",
          "decoded": " difference",
          "logit": 1.8756,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 198,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 1.8366,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 308,
          "piece": "Ġn",
          "decoded": " n",
          "logit": 1.7968,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 262,
          "piece": "ĠĠĠ",
          "decoded": "   ",
          "logit": 1.7791,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 5424,
          "piece": "Ġelements",
          "decoded": " elements",
          "logit": 1.7711,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_min_diff(arr, n):\n    arr = sorted(arr)\n    diff = 10 ** 20\n    for i in range(n - 1):\n        if arr[i + 1] - arr[i] < diff:\n            diff = arr[i + 2] - arr[i]\n    return diff"
    }
  },
  "per_position_failing": {
    "mut_idx": 235,
    "n_positions": 66,
    "frac_wrong_in_top3": 0.0,
    "rows": [
      {
        "pos": 41,
        "ctx": "def",
        "top3": [
          " find",
          " min",
          " Find"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 42,
        "ctx": "Ġfind",
        "top3": [
          "_min",
          "_minimum",
          "_max"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 43,
        "ctx": "_min",
        "top3": [
          "_diff",
          "_difference",
          "Diff"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 44,
        "ctx": "_diff",
        "top3": [
          "(arr",
          "(self",
          "(array"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 45,
        "ctx": "(arr",
        "top3": [
          ",",
          "):\n",
          "[],"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 46,
        "ctx": ",",
        "top3": [
          " n",
          " arr",
          " k"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 47,
        "ctx": "Ġn",
        "top3": [
          "):\n",
          ")\n",
          "):"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 48,
        "ctx": "):Ċ",
        "top3": [
          "   ",
          "  ",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 49,
        "ctx": "ĠĠĠ",
        "top3": [
          " arr",
          " sorted",
          " #"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 50,
        "ctx": "Ġarr",
        "top3": [
          " =",
          ".sort",
          "="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 51,
        "ctx": "Ġ=",
        "top3": [
          " sorted",
          " sort",
          " arr"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 52,
        "ctx": "Ġsorted",
        "top3": [
          "(arr",
          "(array",
          " arr"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 53,
        "ctx": "(arr",
        "top3": [
          ")\n",
          ")\n\n",
          ")"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 54,
        "ctx": ")Ċ",
        "top3": [
          "   ",
          "  ",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 55,
        "ctx": "ĠĠĠ",
        "top3": [
          " diff",
          " min",
          "diff"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 56,
        "ctx": "Ġdiff",
        "top3": [
          " =",
          "=",
          " :="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 57,
        "ctx": "Ġ=",
        "top3": [
          " ",
          " -",
          " float"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 58,
        "ctx": "Ġ",
        "top3": [
          "1",
          "2",
          "0"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 59,
        "ctx": "1",
        "top3": [
          "0",
          "2",
          "9"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 60,
        "ctx": "0",
        "top3": [
          " **",
          "**",
          " ^"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 61,
        "ctx": "Ġ**",
        "top3": [
          " ",
          "1",
          "+"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 62,
        "ctx": "Ġ",
        "top3": [
          "2",
          "1",
          "3"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 63,
        "ctx": "2",
        "top3": [
          "0",
          "1",
          "9"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 64,
        "ctx": "0",
        "top3": [
          "\n",
          " \n",
          "\n\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 65,
        "ctx": "Ċ",
        "top3": [
          "   ",
          "  ",
          "    "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 66,
        "ctx": "ĠĠĠ",
        "top3": [
          " for",
          " if",
          " return"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 67,
        "ctx": "Ġfor",
        "top3": [
          " i",
          " j",
          " _"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 68,
        "ctx": "Ġi",
        "top3": [
          " in",
          " <",
          " range"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 69,
        "ctx": "Ġin",
        "top3": [
          "<|endoftext|>",
          " min",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 70,
        "ctx": "Ġrange",
        "top3": [
          "(n",
          "[n",
          "(len"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 71,
        "ctx": "(n",
        "top3": [
          " -",
          "-",
          " +"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 72,
        "ctx": "Ġ-",
        "top3": [
          " ",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 73,
        "ctx": "Ġ",
        "top3": [
          "1",
          "2",
          " array"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 74,
        "ctx": "1",
        "top3": [
          "):\n",
          "):",
          "):\n\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 75,
        "ctx": "):Ċ",
        "top3": [
          "       ",
          "      ",
          "        "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 76,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          " if",
          " for",
          " #"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 77,
        "ctx": "Ġif",
        "top3": [
          " arr",
          "(arr",
          " diff"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 78,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "[n",
          "["
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 79,
        "ctx": "[i",
        "top3": [
          " +",
          "+",
          " -"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 80,
        "ctx": "Ġ+",
        "top3": [
          " ",
          "1",
          " +"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 81,
        "ctx": "Ġ",
        "top3": [
          "1",
          "0",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 82,
        "ctx": "1",
        "top3": [
          "]",
          "2",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 83,
        "ctx": "]",
        "top3": [
          " -",
          " <",
          " >"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 84,
        "ctx": "Ġ-",
        "top3": [
          " arr",
          "arr",
          "(arr"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 85,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "[",
          "[j"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 86,
        "ctx": "[i",
        "top3": [
          "]",
          "])",
          "],"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 87,
        "ctx": "]",
        "top3": [
          " <",
          " >",
          " <="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 88,
        "ctx": "Ġ<",
        "top3": [
          " diff",
          "diff",
          "(diff"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 89,
        "ctx": "Ġdiff",
        "top3": [
          ":\n",
          "):\n",
          ":"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 90,
        "ctx": ":Ċ",
        "top3": [
          "           ",
          "          ",
          "            "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 91,
        "ctx": "ĠĠĠĠĠĠĠĠĠĠĠ",
        "top3": [
          " diff",
          "diff",
          "(diff"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 92,
        "ctx": "Ġdiff",
        "top3": [
          " =",
          "=",
          " =="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 93,
        "ctx": "Ġ=",
        "top3": [
          " arr",
          "arr",
          " diff"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 94,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "[",
          "[n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 95,
        "ctx": "[i",
        "top3": [
          " +",
          " -",
          "+"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 96,
        "ctx": "Ġ+",
        "top3": [
          " ",
          "1",
          " i"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 97,
        "ctx": "Ġ",
        "top3": [
          "1",
          "2",
          "3"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 98,
        "ctx": "2",
        "top3": [
          "]",
          "1",
          "0"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 99,
        "ctx": "]",
        "top3": [
          " -",
          " +",
          " ="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 100,
        "ctx": "Ġ-",
        "top3": [
          " arr",
          "arr",
          " a"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 101,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "[j",
          "["
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 102,
        "ctx": "[i",
        "top3": [
          "]\n",
          "]\n\n",
          "];\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 103,
        "ctx": "]Ċ",
        "top3": [
          "   ",
          "       ",
          "           "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 104,
        "ctx": "ĠĠĠ",
        "top3": [
          " return",
          " if",
          " print"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 105,
        "ctx": "Ġreturn",
        "top3": [
          " diff",
          " min",
          "(diff"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 106,
        "ctx": "Ġdiff",
        "top3": [
          "\n",
          "\n\n",
          "<|endoftext|>"
        ],
        "wrong_in_top3": false
      }
    ]
  },
  "note": "logit-lens = linear projection through final-norm gain + unembedding, NOT ground truth. wrongness lexicon = EN+ZH regex (lens_control.py); exc = Python-exception subset. direction == pert_run/fit_dirs fit (mean-pooled, per-problem-centered, unit).",
  "elapsed_s": 125.5
}

==> anc/data/probing/decode_LLaDA-flash-100B.json <==
{
  "model": "LLaDA-flash-100B",
  "path": "/scratch/hf/inclusionAI_LLaDA2.0-flash",
  "type": "LLaDA2MoeModel",
  "head_src": "safetensors:lm_head.weight",
  "final_norm": "norm",
  "final_norm_type": "LLaDA2MoeRMSNorm",
  "vocab": 157184,
  "hidden": 4096,
  "n_layers_cfg": 32,
  "n_hidden_states": 33,
  "peak_layer": 20,
  "peak_hint": 20,
  "reproduces_logged_peak": false,
  "auc_at_peak": 0.8238993710691822,
  "auc_L0": 0.5220125786163521,
  "layer_curve": [
    0.522,
    0.5723,
    0.6153,
    0.5818,
    0.5933,
    0.6017,
    0.4497,
    0.4528,
    0.457,
    0.5042,
    0.5325,
    0.6457,
    0.6897,
    0.7002,
    0.6981,
    0.76,
    0.7694,
    0.7558,
    0.7956,
    0.7966,
    0.8208,
    0.804,
    0.8124,
    0.8061,
    0.8187,
    0.8008,
    0.8061,
    0.8239,
    0.8019,
    0.8208,
    0.7851,
    0.8113,
    0.6384
  ],
  "calibration": {},
  "primary_variant": "gain",
  "neg_wrong_frac": 0.833,
  "neg_exc_frac": 0.0,
  "pos_wrong_frac": 0.0,
  "control": {
    "neg": {
      "count": 25,
      "null_mean": 0.04,
      "null_sd": 0.216,
      "null_max": 2,
      "z": 115.76,
      "p": 0.002
    },
    "pos": {
      "count": 0,
      "null_mean": 0.038,
      "null_sd": 0.229,
      "null_max": 3,
      "z": -0.17,
      "p": 1.0
    }
  },
  "poles": {
    "gain": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 46464,
          "piece": "æĸĩåĮĸåĴĮ",
          "decoded": "文化和",
          "logit": 0.2513,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 19955,
          "piece": "èķ´",
          "decoded": "蕴",
          "logit": 0.2455,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 114580,
          "piece": "Ġagn",
          "decoded": " agn",
          "logit": 0.241,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 79013,
          "piece": "Ġsuffices",
          "decoded": " suffices",
          "logit": 0.2362,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 35084,
          "piece": "Alt",
          "decoded": "Alt",
          "logit": 0.2316,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 37442,
          "piece": "Early",
          "decoded": "Early",
          "logit": 0.2224,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 5582,
          "piece": "éĽ¶",
          "decoded": "零",
          "logit": 0.2156,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 35554,
          "piece": "æĮļ",
          "decoded": "挚",
          "logit": 0.2153,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 110103,
          "piece": "æĸĩåĮĸä¸İ",
          "decoded": "文化与",
          "logit": 0.214,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 47041,
          "piece": "ç´§åĩĳ",
          "decoded": "紧凑",
          "logit": 0.2129,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 34779,
          "piece": "åĨħåľ¨",
          "decoded": "内在",
          "logit": 0.2108,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 26343,
          "piece": "vet",
          "decoded": "vet",
          "logit": 0.207,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 51824,
          "piece": "ALT",
          "decoded": "ALT",
          "logit": 0.2052,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 9093,
          "piece": "export",
          "decoded": "export",
          "logit": 0.2044,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 109434,
          "piece": "ï¼Įä½Ĩåıªè¦ģ",
          "decoded": "，但只要",
          "logit": 0.2024,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 70339,
          "piece": "ï¼Įä¸įå¦¨",
          "decoded": "，不妨",
          "logit": 0.2024,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 81044,
          "piece": "åħ¼åħ·",
          "decoded": "兼具",
          "logit": 0.2023,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 7400,
          "piece": "æ¯ķç«Ł",
          "decoded": "毕竟",
          "logit": 0.2013,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 118772,
          "piece": "èĻ½çĦ¶ä¸įæĺ¯",
          "decoded": "虽然不是",
          "logit": 0.2007,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 33772,
          "piece": "agnostic",
          "decoded": "agnostic",
          "logit": 0.1995,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 60635,
          "piece": "åľ¨åħ¨çĲĥ",
          "decoded": "在全球",
          "logit": 0.1989,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 14495,
          "piece": "VC",
          "decoded": "VC",
          "logit": 0.1969,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 5357,
          "piece": "lied",
          "decoded": "lied",
          "logit": 0.1964,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 98571,
          "piece": "Bootstrap",
          "decoded": "Bootstrap",
          "logit": 0.1956,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 33291,
          "piece": "early",
          "decoded": "early",
          "logit": 0.1948,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 67222,
          "piece": "AO",
          "decoded": "AO",
          "logit": 0.1947,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 99349,
          "piece": "èķ´åĲ«çĿĢ",
          "decoded": "蕴含着",
          "logit": 0.1942,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 74085,
          "piece": "å¾ĹçĽĬäºİ",
          "decoded": "得益于",
          "logit": 0.1941,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 31649,
          "piece": "åĤį",
          "decoded": "傍",
          "logit": 0.194,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 125546,
          "piece": "ï¼Įè¶³å¤Ł",
          "decoded": "，足够",
          "logit": 0.194,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 44854,
          "piece": "Ġsupposedly",
          "decoded": " supposedly",
          "logit": 0.5014,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 1,
          "id": 11613,
          "piece": "Ġsupposed",
          "decoded": " supposed",
          "logit": 0.4668,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 2,
          "id": 52547,
          "piece": "Ġincorrectly",
          "decoded": " incorrectly",
          "logit": 0.4511,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 3,
          "id": 36454,
          "piece": "éĶĻè¯¯çļĦ",
          "decoded": "错误的",
          "logit": 0.4462,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 4,
          "id": 94258,
          "piece": "Ġmistakenly",
          "decoded": " mistakenly",
          "logit": 0.4011,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 5,
          "id": 96787,
          "piece": "æĺ¯éĶĻè¯¯çļĦ",
          "decoded": "是错误的",
          "logit": 0.3986,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 6,
          "id": 5695,
          "piece": "Ġwrong",
          "decoded": " wrong",
          "logit": 0.3891,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 7,
          "id": 51946,
          "piece": "ĠWrong",
          "decoded": " Wrong",
          "logit": 0.3802,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 8,
          "id": 18569,
          "piece": "Ġincorrect",
          "decoded": " incorrect",
          "logit": 0.3783,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 9,
          "id": 89659,
          "piece": "Ġwrongly",
          "decoded": " wrongly",
          "logit": 0.375,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 10,
          "id": 45497,
          "piece": "ï¼ĮåºĶè¯¥æĺ¯",
          "decoded": "，应该是",
          "logit": 0.3648,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 11,
          "id": 63441,
          "piece": "wrong",
          "decoded": "wrong",
          "logit": 0.3555,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 12,
          "id": 89863,
          "piece": "çļĦéĶĻè¯¯",
          "decoded": "的错误",
          "logit": 0.3444,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 13,
          "id": 61430,
          "piece": "Wrong",
          "decoded": "Wrong",
          "logit": 0.3432,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 14,
          "id": 19232,
          "piece": "éĶĻäºĨ",
          "decoded": "错了",
          "logit": 0.3421,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 15,
          "id": 102210,
          "piece": "Incorrect",
          "decoded": "Incorrect",
          "logit": 0.3419,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 16,
          "id": 21695,
          "piece": "Ġconfused",
          "decoded": " confused",
          "logit": 0.3418,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 17,
          "id": 73914,
          "piece": "Ġmisunderstanding",
          "decoded": " misunderstanding",
          "logit": 0.3375,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 18,
          "id": 30113,
          "piece": "Ġconfusing",
          "decoded": " confusing",
          "logit": 0.3326,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 19,
          "id": 63927,
          "piece": "Ġimproperly",
          "decoded": " improperly",
          "logit": 0.3271,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 20,
          "id": 91680,
          "piece": "æľīè¯¯",
          "decoded": "有误",
          "logit": 0.3227,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 21,
          "id": 60667,
          "piece": "ĠâĿ",
          "decoded": " �",
          "logit": 0.3227,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 76128,
          "piece": "åºĶæĺ¯",
          "decoded": "应是",
          "logit": 0.3223,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 23,
          "id": 108322,
          "piece": "Ġerroneously",
          "decoded": " erroneously",
          "logit": 0.3185,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 24,
          "id": 4891,
          "piece": "è¯¯",
          "decoded": "误",
          "logit": 0.3173,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 25,
          "id": 109930,
          "piece": "Ġ???",
          "decoded": " ???",
          "logit": 0.3093,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 106717,
          "piece": "ĠWorse",
          "decoded": " Worse",
          "logit": 0.3035,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 82479,
          "piece": "Ġstrangely",
          "decoded": " strangely",
          "logit": 0.3021,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 13697,
          "piece": "åºĶè¯¥æĺ¯",
          "decoded": "应该是",
          "logit": 0.2982,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 29,
          "id": 91599,
          "piece": "Ġtypo",
          "decoded": " typo",
          "logit": 0.2971,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 25,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    },
    "raw": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 46464,
          "piece": "æĸĩåĮĸåĴĮ",
          "decoded": "文化和",
          "logit": 0.1204,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 114580,
          "piece": "Ġagn",
          "decoded": " agn",
          "logit": 0.1178,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 79013,
          "piece": "Ġsuffices",
          "decoded": " suffices",
          "logit": 0.1133,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 19955,
          "piece": "èķ´",
          "decoded": "蕴",
          "logit": 0.1104,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 35084,
          "piece": "Alt",
          "decoded": "Alt",
          "logit": 0.1088,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 109434,
          "piece": "ï¼Įä½Ĩåıªè¦ģ",
          "decoded": "，但只要",
          "logit": 0.1048,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 37442,
          "piece": "Early",
          "decoded": "Early",
          "logit": 0.1019,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 110103,
          "piece": "æĸĩåĮĸä¸İ",
          "decoded": "文化与",
          "logit": 0.1017,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 118772,
          "piece": "èĻ½çĦ¶ä¸įæĺ¯",
          "decoded": "虽然不是",
          "logit": 0.1013,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 5582,
          "piece": "éĽ¶",
          "decoded": "零",
          "logit": 0.1005,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 22866,
          "piece": "Ġunp",
          "decoded": " unp",
          "logit": 0.1005,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 26343,
          "piece": "vet",
          "decoded": "vet",
          "logit": 0.1004,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 35554,
          "piece": "æĮļ",
          "decoded": "挚",
          "logit": 0.0987,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 125355,
          "piece": "æ²¡æľīåħ¶ä»ĸ",
          "decoded": "没有其他",
          "logit": 0.0978,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 60635,
          "piece": "åľ¨åħ¨çĲĥ",
          "decoded": "在全球",
          "logit": 0.097,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 27926,
          "piece": "ĠAlt",
          "decoded": " Alt",
          "logit": 0.0961,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 45768,
          "piece": "Ġovert",
          "decoded": " overt",
          "logit": 0.0959,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 70339,
          "piece": "ï¼Įä¸įå¦¨",
          "decoded": "，不妨",
          "logit": 0.0955,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 9093,
          "piece": "export",
          "decoded": "export",
          "logit": 0.0954,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 98571,
          "piece": "Bootstrap",
          "decoded": "Bootstrap",
          "logit": 0.0948,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 118158,
          "piece": "ï¼Įä¹Łåı¯ä»¥éĢļè¿ĩ",
          "decoded": "，也可以通过",
          "logit": 0.0942,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 34779,
          "piece": "åĨħåľ¨",
          "decoded": "内在",
          "logit": 0.0937,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 67222,
          "piece": "AO",
          "decoded": "AO",
          "logit": 0.0934,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 65486,
          "piece": "_execut",
          "decoded": "_execut",
          "logit": 0.0929,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 88660,
          "piece": "_virtual",
          "decoded": "_virtual",
          "logit": 0.0928,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 51824,
          "piece": "ALT",
          "decoded": "ALT",
          "logit": 0.0927,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 47041,
          "piece": "ç´§åĩĳ",
          "decoded": "紧凑",
          "logit": 0.092,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 7400,
          "piece": "æ¯ķç«Ł",
          "decoded": "毕竟",
          "logit": 0.0916,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 51603,
          "piece": "ï¼Įåħ¨çĲĥ",
          "decoded": "，全球",
          "logit": 0.0913,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 41253,
          "piece": "Ġbios",
          "decoded": " bios",
          "logit": 0.091,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 44854,
          "piece": "Ġsupposedly",
          "decoded": " supposedly",
          "logit": 0.2551,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 1,
          "id": 36454,
          "piece": "éĶĻè¯¯çļĦ",
          "decoded": "错误的",
          "logit": 0.2323,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 2,
          "id": 11613,
          "piece": "Ġsupposed",
          "decoded": " supposed",
          "logit": 0.2316,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 3,
          "id": 52547,
          "piece": "Ġincorrectly",
          "decoded": " incorrectly",
          "logit": 0.2294,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 4,
          "id": 94258,
          "piece": "Ġmistakenly",
          "decoded": " mistakenly",
          "logit": 0.2013,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 5,
          "id": 96787,
          "piece": "æĺ¯éĶĻè¯¯çļĦ",
          "decoded": "是错误的",
          "logit": 0.1959,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 6,
          "id": 51946,
          "piece": "ĠWrong",
          "decoded": " Wrong",
          "logit": 0.1954,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 7,
          "id": 5695,
          "piece": "Ġwrong",
          "decoded": " wrong",
          "logit": 0.1914,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 8,
          "id": 89659,
          "piece": "Ġwrongly",
          "decoded": " wrongly",
          "logit": 0.1913,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 9,
          "id": 63441,
          "piece": "wrong",
          "decoded": "wrong",
          "logit": 0.1873,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 10,
          "id": 18569,
          "piece": "Ġincorrect",
          "decoded": " incorrect",
          "logit": 0.1872,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 11,
          "id": 45497,
          "piece": "ï¼ĮåºĶè¯¥æĺ¯",
          "decoded": "，应该是",
          "logit": 0.187,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 12,
          "id": 19232,
          "piece": "éĶĻäºĨ",
          "decoded": "错了",
          "logit": 0.1811,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 13,
          "id": 102210,
          "piece": "Incorrect",
          "decoded": "Incorrect",
          "logit": 0.1799,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 14,
          "id": 61430,
          "piece": "Wrong",
          "decoded": "Wrong",
          "logit": 0.1783,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 15,
          "id": 60667,
          "piece": "ĠâĿ",
          "decoded": " �",
          "logit": 0.1743,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 89863,
          "piece": "çļĦéĶĻè¯¯",
          "decoded": "的错误",
          "logit": 0.1732,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 17,
          "id": 21695,
          "piece": "Ġconfused",
          "decoded": " confused",
          "logit": 0.1722,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 18,
          "id": 4891,
          "piece": "è¯¯",
          "decoded": "误",
          "logit": 0.1717,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 19,
          "id": 63927,
          "piece": "Ġimproperly",
          "decoded": " improperly",
          "logit": 0.1707,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 20,
          "id": 73914,
          "piece": "Ġmisunderstanding",
          "decoded": " misunderstanding",
          "logit": 0.1704,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 21,
          "id": 76128,
          "piece": "åºĶæĺ¯",
          "decoded": "应是",
          "logit": 0.1704,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 22,
          "id": 30113,
          "piece": "Ġconfusing",
          "decoded": " confusing",
          "logit": 0.1694,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 23,
          "id": 108322,
          "piece": "Ġerroneously",
          "decoded": " erroneously",
          "logit": 0.168,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 24,
          "id": 91680,
          "piece": "æľīè¯¯",
          "decoded": "有误",
          "logit": 0.1626,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 25,
          "id": 109930,
          "piece": "Ġ???",
          "decoded": " ???",
          "logit": 0.1625,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 35340,
          "piece": "orrect",
          "decoded": "orrect",
          "logit": 0.1597,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 82479,
          "piece": "Ġstrangely",
          "decoded": " strangely",
          "logit": 0.1567,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 106717,
          "piece": "ĠWorse",
          "decoded": " Worse",
          "logit": 0.1564,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 39816,
          "piece": "Ġmistaken",
          "decoded": " mistaken",
          "logit": 0.1548,
          "wrong": true,
          "exc": false
        }
      ],
      "neg_wrong": 25,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    }
  },
  "example": {
    "problem": "763#339",
    "passing": {
      "mut_idx": 232,
      "kind": "Constant",
      "proj_on_vstar": 3.7167,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 121110,
          "piece": "ĠXOR",
          "decoded": " XOR",
          "logit": 14.5527,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 2874,
          "piece": "Ġ`",
          "decoded": " `",
          "logit": 11.9317,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 198,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 11.9271,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 311,
          "piece": "ãĢĤ",
          "decoded": "。",
          "logit": 11.2855,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 11497,
          "piece": "Ġiter",
          "decoded": " iter",
          "logit": 11.2821,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 55257,
          "piece": "éģįåİĨ",
          "decoded": "遍历",
          "logit": 11.0776,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 1032,
          "piece": "ï¼Ī",
          "decoded": "（",
          "logit": 10.1749,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 28190,
          "piece": "Ġtuple",
          "decoded": " tuple",
          "logit": 10.0435,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 95665,
          "piece": "Ġslicing",
          "decoded": " slicing",
          "logit": 9.6555,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 62,
          "piece": "_",
          "decoded": "_",
          "logit": 9.454,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 113668,
          "piece": "ä¸İåİŁ",
          "decoded": "与原",
          "logit": 9.3496,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 341,
          "piece": "Ġis",
          "decoded": " is",
          "logit": 9.2102,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 63,
          "piece": "`",
          "decoded": "`",
          "logit": 9.1849,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 296,
          "piece": "Ġin",
          "decoded": " in",
          "logit": 9.1718,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 941,
          "piece": "Ġ//",
          "decoded": " //",
          "logit": 9.1561,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_min_diff(arr, n):\n    arr = sorted(arr)\n    diff = 9 ** 20\n    for i in range(n - 1):\n        if arr[i + 1] - arr[i] < diff:\n            diff = arr[i + 1] - arr[i]\n    return diff"
    },
    "failing": {
      "mut_idx": 235,
      "kind": "Constant",
      "proj_on_vstar": -4.984,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 121110,
          "piece": "ĠXOR",
          "decoded": " XOR",
          "logit": 14.5185,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 2874,
          "piece": "Ġ`",
          "decoded": " `",
          "logit": 11.7829,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 198,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 11.0723,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 1032,
          "piece": "ï¼Ī",
          "decoded": "（",
          "logit": 10.9921,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 55257,
          "piece": "éģįåİĨ",
          "decoded": "遍历",
          "logit": 10.7916,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 311,
          "piece": "ãĢĤ",
          "decoded": "。",
          "logit": 10.6519,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 941,
          "piece": "Ġ//",
          "decoded": " //",
          "logit": 10.5113,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 11497,
          "piece": "Ġiter",
          "decoded": " iter",
          "logit": 10.2802,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 28190,
          "piece": "Ġtuple",
          "decoded": " tuple",
          "logit": 9.9601,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 62,
          "piece": "_",
          "decoded": "_",
          "logit": 9.844,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 341,
          "piece": "Ġis",
          "decoded": " is",
          "logit": 9.5469,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 296,
          "piece": "Ġin",
          "decoded": " in",
          "logit": 9.5409,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 95665,
          "piece": "Ġslicing",
          "decoded": " slicing",
          "logit": 9.4914,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 6666,
          "piece": "Ġarr",
          "decoded": " arr",
          "logit": 9.4593,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 115446,
          "piece": "Ġsubsequence",
          "decoded": " subsequence",
          "logit": 9.3556,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_min_diff(arr, n):\n    arr = sorted(arr)\n    diff = 10 ** 20\n    for i in range(n - 1):\n        if arr[i + 1] - arr[i] < diff:\n            diff = arr[i + 2] - arr[i]\n    return diff"
    }
  },
  "per_position_failing": {
    "mut_idx": 235,
    "n_positions": 71,
    "frac_wrong_in_top3": 0.127,
    "rows": [
      {
        "pos": 46,
        "ctx": "def",
        "top3": [
          " __",
          " solution",
          " solve"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 47,
        "ctx": "Ġfind",
        "top3": [
          "_p",
          "_s",
          "_max"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 48,
        "ctx": "_min",
        "top3": [
          "imum",
          "imal",
          "_and"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 49,
        "ctx": "_diff",
        "top3": [
          "erences",
          "erence",
          "(arr"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 50,
        "ctx": "(arr",
        "top3": [
          " arr",
          " []",
          "nums"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 51,
        "ctx": ",",
        "top3": [
          "求和",
          " usize",
          "天数"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 52,
        "ctx": "Ġn",
        "top3": [
          "指的是",
          "(arr",
          " //"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 53,
        "ctx": "):",
        "top3": [
          " unnecessary",
          " redundant",
          "尾"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 54,
        "ctx": "Ċ",
        "top3": [
          "   ",
          "的第一步",
          "有两个"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 55,
        "ctx": "ĠĠĠ",
        "top3": [
          "遍历",
          "相邻",
          "最小"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 56,
        "ctx": "Ġarr",
        "top3": [
          ".sort",
          ".Sort",
          "排序"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 57,
        "ctx": "Ġ=",
        "top3": [
          " sorted",
          ".sort",
          " preprocess"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 58,
        "ctx": "Ġsorted",
        "top3": [
          "后的",
          "()",
          "（）"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 59,
        "ctx": "(arr",
        "top3": [
          "Atom",
          "。",
          "、董事会"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 60,
        "ctx": ")",
        "top3": [
          ".sort",
          "排序",
          "Sort"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 61,
        "ctx": "Ċ",
        "top3": [
          "遍历",
          "，然后",
          "然后"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 62,
        "ctx": "ĠĠĠ",
        "top3": [
          "相邻",
          "相邻的",
          " consecutive"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 63,
        "ctx": "Ġdiff",
        "top3": [
          " =",
          "erences",
          " between"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 64,
        "ctx": "Ġ=",
        "top3": [
          " ",
          "初始",
          " initialized"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 65,
        "ctx": "Ġ",
        "top3": [
          "相邻",
          "之间的",
          "差值"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 66,
        "ctx": "1",
        "top3": [
          "（或",
          "假设",
          "常量"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 67,
        "ctx": "0",
        "top3": [
          "^{",
          "^",
          "^{-"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 68,
        "ctx": "Ġ**",
        "top3": [
          " ",
          " x",
          "的"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 69,
        "ctx": "Ġ",
        "top3": [
          "代码",
          "代码片段",
          " correctness"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 70,
        "ctx": "2",
        "top3": [
          "贷",
          "假设",
          "i"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 71,
        "ctx": "0",
        "top3": [
          "(global",
          "\n",
          "表示"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 72,
        "ctx": "Ċ",
        "top3": [
          "逐个",
          "遍历",
          "逐"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 73,
        "ctx": "ĠĠĠ",
        "top3": [
          "错误的",
          "错误",
          "混淆"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 74,
        "ctx": "Ġfor",
        "top3": [
          "遍历",
          " i",
          " loop"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 75,
        "ctx": "Ġi",
        "top3": [
          "遍历",
          " ∈",
          ".arange"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 76,
        "ctx": "Ġin",
        "top3": [
          " logic",
          "逻辑",
          "错误的"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 77,
        "ctx": "Ġrange",
        "top3": [
          "(len",
          "遍历",
          "[:-"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 78,
        "ctx": "(n",
        "top3": [
          "-",
          " -",
          "减"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 79,
        "ctx": "Ġ-",
        "top3": [
          "遍历",
          "的",
          ".Iter"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 80,
        "ctx": "Ġ",
        "top3": [
          "代码中",
          " referenced",
          "文中"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 81,
        "ctx": "1",
        "top3": [
          "遍历",
          "相邻",
          "Pairs"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 82,
        "ctx": "):",
        "top3": [
          "邻近",
          "相邻",
          "Pair"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 83,
        "ctx": "Ċ",
        "top3": [
          "       ",
          " if",
          "修正"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 84,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          "相邻",
          "相邻的",
          " consecutive"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 85,
        "ctx": "Ġif",
        "top3": [
          " !(",
          "语句",
          " abs"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 86,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "第i",
          "[j"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 87,
        "ctx": "[i",
        "top3": [
          "或其",
          "和目标",
          "与前"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 88,
        "ctx": "Ġ+",
        "top3": [
          "的",
          "方向上的",
          ".Security"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 89,
        "ctx": "Ġ",
        "top3": [
          " pair",
          "和最",
          "Pair"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 90,
        "ctx": "1",
        "top3": [
          "减去",
          " minus",
          "与前"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 91,
        "ctx": "]",
        "top3": [
          "与前",
          "减去",
          "与"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 92,
        "ctx": "Ġ-",
        "top3": [
          "差值",
          "的最小",
          "与前"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 93,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "差值",
          "[j"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 94,
        "ctx": "[i",
        "top3": [
          "之间",
          "之间的",
          "与前"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 95,
        "ctx": "]",
        "top3": [
          "之间的",
          "的最小",
          "最小的"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 96,
        "ctx": "Ġ<",
        "top3": [
          "或等于",
          "等于",
          "假设"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 97,
        "ctx": "Ġdiff",
        "top3": [
          " overwrite",
          " ->",
          "或等于"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 98,
        "ctx": ":",
        "top3": [
          "记录的",
          "记录",
          " captures"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 99,
        "ctx": "Ċ",
        "top3": [
          "更正",
          "赋值",
          "修正"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 100,
        "ctx": "ĠĠĠĠĠĠĠĠĠĠĠ",
        "top3": [
          "应该是",
          "应为",
          "，应该是"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 101,
        "ctx": "Ġdiff",
        "top3": [
          " =",
          " +=",
          " overwritten"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 102,
        "ctx": "Ġ=",
        "top3": [
          "差值",
          "的值",
          " ???"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 103,
        "ctx": "Ġarr",
        "top3": [
          "相邻",
          "相邻的",
          "当前"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 104,
        "ctx": "[i",
        "top3": [
          "相邻",
          "相邻的",
          " consecutive"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 105,
        "ctx": "Ġ+",
        "top3": [
          " ???",
          " ??",
          ".charAt"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 106,
        "ctx": "Ġ",
        "top3": [
          "错误的",
          "错误",
          " flawed"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 107,
        "ctx": "2",
        "top3": [
          " ???",
          "而不是",
          " instead"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 108,
        "ctx": "]",
        "top3": [
          " incorrectly",
          "与原",
          " ???"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 109,
        "ctx": "Ġ-",
        "top3": [
          "是错误的",
          " ???",
          " incorrectly"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 110,
        "ctx": "Ġarr",
        "top3": [
          "后的",
          "之后的",
          "之后"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 111,
        "ctx": "[i",
        "top3": [
          "的距离",
          "的计划",
          "两半"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 112,
        "ctx": "]",
        "top3": [
          " incorrectly",
          " mistakenly",
          "错误"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 113,
        "ctx": "Ċ",
        "top3": [
          " mistakenly",
          "错位",
          "错误"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 114,
        "ctx": "ĠĠĠ",
        "top3": [
          " return",
          "错误的",
          "错误"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 115,
        "ctx": "Ġreturn",
        "top3": [
          "结果",
          "的值",
          "不了了"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 116,
        "ctx": "Ġdiff",
        "top3": [
          "取值",
          "。",
          ".undefined"
        ],
        "wrong_in_top3": false
      }
    ]
  },
  "note": "logit-lens = linear projection through final-norm gain + unembedding, NOT ground truth. wrongness lexicon = EN+ZH regex (lens_control.py); exc = Python-exception subset. direction == pert_run/fit_dirs fit (mean-pooled, per-problem-centered, unit).",
  "elapsed_s": 500.6
}

==> anc/data/probing/decode_LLaDA2.0-mini.json <==
{
  "model": "LLaDA2.0-mini",
  "path": "/scratch/hf/LLaDA2.0-mini",
  "type": "LLaDA2MoeModel",
  "head_src": "safetensors:lm_head.weight",
  "final_norm": "norm",
  "final_norm_type": "LLaDA2MoeRMSNorm",
  "vocab": 157184,
  "hidden": 2048,
  "n_layers_cfg": 20,
  "n_hidden_states": 21,
  "peak_layer": 14,
  "peak_hint": 14,
  "reproduces_logged_peak": false,
  "auc_at_peak": 0.7410901467505242,
  "auc_L0": 0.5440251572327044,
  "layer_curve": [
    0.544,
    0.63,
    0.5713,
    0.5786,
    0.5996,
    0.6038,
    0.6373,
    0.6709,
    0.6499,
    0.6143,
    0.6405,
    0.696,
    0.6845,
    0.7023,
    0.7055,
    0.7117,
    0.7065,
    0.7117,
    0.7212,
    0.6918,
    0.7411
  ],
  "calibration": {},
  "primary_variant": "gain",
  "neg_wrong_frac": 0.7,
  "neg_exc_frac": 0.033,
  "pos_wrong_frac": 0.0,
  "control": {
    "neg": {
      "count": 21,
      "null_mean": 0.054,
      "null_sd": 0.259,
      "null_max": 3,
      "z": 80.79,
      "p": 0.002
    },
    "pos": {
      "count": 0,
      "null_mean": 0.06,
      "null_sd": 0.37,
      "null_max": 4,
      "z": -0.16,
      "p": 1.0
    }
  },
  "poles": {
    "gain": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 807,
          "piece": "å¦Ĥ",
          "decoded": "如",
          "logit": 0.2332,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 125546,
          "piece": "ï¼Įè¶³å¤Ł",
          "decoded": "，足够",
          "logit": 0.2313,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 20212,
          "piece": "è¶³ä»¥",
          "decoded": "足以",
          "logit": 0.2293,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 43371,
          "piece": "æ¯«æĹłçĸĳéĹ®",
          "decoded": "毫无疑问",
          "logit": 0.2266,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 2557,
          "piece": "ç³»ç»Ł",
          "decoded": "系统",
          "logit": 0.2257,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 37772,
          "piece": "å¾Ĺèµ·",
          "decoded": "得起",
          "logit": 0.2253,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 11472,
          "piece": "è¶³å¤Ł",
          "decoded": "足够",
          "logit": 0.2228,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 50375,
          "piece": "æĶ¾å¿ĥåĲ§",
          "decoded": "放心吧",
          "logit": 0.2218,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 65496,
          "piece": "ä¸įå¤±",
          "decoded": "不失",
          "logit": 0.2182,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 11692,
          "piece": "Ġsummary",
          "decoded": " summary",
          "logit": 0.2161,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 60765,
          "piece": "ï¼Įè¶³ä»¥",
          "decoded": "，足以",
          "logit": 0.2131,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 22773,
          "piece": "å¾Ĺä»¥",
          "decoded": "得以",
          "logit": 0.2101,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 1652,
          "piece": "Ġsystem",
          "decoded": " system",
          "logit": 0.21,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 1714,
          "piece": "ç¡®",
          "decoded": "确",
          "logit": 0.2059,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 41604,
          "piece": "ä¸ºæĪĳä»¬",
          "decoded": "为我们",
          "logit": 0.2051,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 33571,
          "piece": "ç¦»ä¸įå¼Ģ",
          "decoded": "离不开",
          "logit": 0.205,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 74085,
          "piece": "å¾ĹçĽĬäºİ",
          "decoded": "得益于",
          "logit": 0.2043,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 40700,
          "piece": "æĹłæĥħ",
          "decoded": "无情",
          "logit": 0.2026,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 123813,
          "piece": "âĢľéĤ£ä¹Ī",
          "decoded": "“那么",
          "logit": 0.2018,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 116463,
          "piece": "æĿ¡æĿ¡",
          "decoded": "条条",
          "logit": 0.2004,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 22300,
          "piece": "Ġreasonably",
          "decoded": " reasonably",
          "logit": 0.2003,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 40377,
          "piece": "å¾Ĺä½ı",
          "decoded": "得住",
          "logit": 0.1995,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 741,
          "piece": "å¾Ĺ",
          "decoded": "得",
          "logit": 0.1979,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 39267,
          "piece": "åı¯è¡Į",
          "decoded": "可行",
          "logit": 0.1955,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 29632,
          "piece": "ãĢĤåıªè¦ģ",
          "decoded": "。只要",
          "logit": 0.1949,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 122408,
          "piece": "ç»°ç»°",
          "decoded": "绰绰",
          "logit": 0.1947,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 14930,
          "piece": "çļĦç¡®",
          "decoded": "的确",
          "logit": 0.1941,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 4829,
          "piece": "éĩĬ",
          "decoded": "释",
          "logit": 0.1941,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 12946,
          "piece": "ç³»ç»ŁçļĦ",
          "decoded": "系统的",
          "logit": 0.1939,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 16642,
          "piece": "åıĻ",
          "decoded": "叙",
          "logit": 0.1936,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 52547,
          "piece": "Ġincorrectly",
          "decoded": " incorrectly",
          "logit": 0.639,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 1,
          "id": 96787,
          "piece": "æĺ¯éĶĻè¯¯çļĦ",
          "decoded": "是错误的",
          "logit": 0.6238,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 2,
          "id": 35340,
          "piece": "orrect",
          "decoded": "orrect",
          "logit": 0.5435,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 102210,
          "piece": "Incorrect",
          "decoded": "Incorrect",
          "logit": 0.5262,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 4,
          "id": 18569,
          "piece": "Ġincorrect",
          "decoded": " incorrect",
          "logit": 0.5206,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 5,
          "id": 36454,
          "piece": "éĶĻè¯¯çļĦ",
          "decoded": "错误的",
          "logit": 0.5197,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 6,
          "id": 89863,
          "piece": "çļĦéĶĻè¯¯",
          "decoded": "的错误",
          "logit": 0.5109,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 7,
          "id": 91680,
          "piece": "æľīè¯¯",
          "decoded": "有误",
          "logit": 0.4865,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 8,
          "id": 61430,
          "piece": "Wrong",
          "decoded": "Wrong",
          "logit": 0.4583,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 9,
          "id": 5695,
          "piece": "Ġwrong",
          "decoded": " wrong",
          "logit": 0.4523,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 10,
          "id": 108322,
          "piece": "Ġerroneously",
          "decoded": " erroneously",
          "logit": 0.4515,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 11,
          "id": 89659,
          "piece": "Ġwrongly",
          "decoded": " wrongly",
          "logit": 0.447,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 12,
          "id": 60667,
          "piece": "ĠâĿ",
          "decoded": " �",
          "logit": 0.4427,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 51946,
          "piece": "ĠWrong",
          "decoded": " Wrong",
          "logit": 0.4419,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 14,
          "id": 73202,
          "piece": "Ġmisunderstand",
          "decoded": " misunderstand",
          "logit": 0.436,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 15,
          "id": 73914,
          "piece": "Ġmisunderstanding",
          "decoded": " misunderstanding",
          "logit": 0.4258,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 16,
          "id": 44260,
          "piece": "Ġerrone",
          "decoded": " errone",
          "logit": 0.422,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 8859,
          "piece": "éĶĻè¯¯",
          "decoded": "错误",
          "logit": 0.4193,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 18,
          "id": 63441,
          "piece": "wrong",
          "decoded": "wrong",
          "logit": 0.4106,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 19,
          "id": 82169,
          "piece": "ä¸įæŃ£ç¡®",
          "decoded": "不正确",
          "logit": 0.4105,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 20,
          "id": 126075,
          "piece": "Mist",
          "decoded": "Mist",
          "logit": 0.4097,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 72142,
          "piece": "ĠCorrection",
          "decoded": " Correction",
          "logit": 0.406,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 11613,
          "piece": "Ġsupposed",
          "decoded": " supposed",
          "logit": 0.404,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 23,
          "id": 57803,
          "piece": "Ġmiscon",
          "decoded": " miscon",
          "logit": 0.4039,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 109930,
          "piece": "Ġ???",
          "decoded": " ???",
          "logit": 0.3946,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 45497,
          "piece": "ï¼ĮåºĶè¯¥æĺ¯",
          "decoded": "，应该是",
          "logit": 0.3937,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 26,
          "id": 94258,
          "piece": "Ġmistakenly",
          "decoded": " mistakenly",
          "logit": 0.3935,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 27,
          "id": 54694,
          "piece": "Ġflawed",
          "decoded": " flawed",
          "logit": 0.3927,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 28,
          "id": 5055,
          "piece": "Ġinstead",
          "decoded": " instead",
          "logit": 0.392,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 25276,
          "piece": "ĠErr",
          "decoded": " Err",
          "logit": 0.3909,
          "wrong": false,
          "exc": true
        }
      ],
      "neg_wrong": 21,
      "neg_exc": 1,
      "pos_wrong": 0,
      "pos_exc": 0
    },
    "raw": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 2557,
          "piece": "ç³»ç»Ł",
          "decoded": "系统",
          "logit": 0.0932,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 741,
          "piece": "å¾Ĺ",
          "decoded": "得",
          "logit": 0.0912,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 13,
          "piece": ".",
          "decoded": ".",
          "logit": 0.0888,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 807,
          "piece": "å¦Ĥ",
          "decoded": "如",
          "logit": 0.0869,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 20212,
          "piece": "è¶³ä»¥",
          "decoded": "足以",
          "logit": 0.0834,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 11472,
          "piece": "è¶³å¤Ł",
          "decoded": "足够",
          "logit": 0.0808,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 1652,
          "piece": "Ġsystem",
          "decoded": " system",
          "logit": 0.0794,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 4829,
          "piece": "éĩĬ",
          "decoded": "释",
          "logit": 0.0774,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 22773,
          "piece": "å¾Ĺä»¥",
          "decoded": "得以",
          "logit": 0.0758,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 2091,
          "piece": "ets",
          "decoded": "ets",
          "logit": 0.0746,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 6417,
          "piece": "æİ¥åıĹ",
          "decoded": "接受",
          "logit": 0.0732,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 256,
          "piece": "ĠĠ",
          "decoded": "  ",
          "logit": 0.0731,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 311,
          "piece": "ãĢĤ",
          "decoded": "。",
          "logit": 0.0728,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 9621,
          "piece": "ç¡®è®¤",
          "decoded": "确认",
          "logit": 0.0728,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 1464,
          "piece": "ms",
          "decoded": "ms",
          "logit": 0.0716,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 1714,
          "piece": "ç¡®",
          "decoded": "确",
          "logit": 0.0711,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 65496,
          "piece": "ä¸įå¤±",
          "decoded": "不失",
          "logit": 0.071,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 198,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 0.0708,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 125546,
          "piece": "ï¼Įè¶³å¤Ł",
          "decoded": "，足够",
          "logit": 0.0706,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 11692,
          "piece": "Ġsummary",
          "decoded": " summary",
          "logit": 0.0698,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 3768,
          "piece": "åĽłæŃ¤",
          "decoded": "因此",
          "logit": 0.0698,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 37772,
          "piece": "å¾Ĺèµ·",
          "decoded": "得起",
          "logit": 0.0696,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 2774,
          "piece": "(s",
          "decoded": "(s",
          "logit": 0.068,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 12946,
          "piece": "ç³»ç»ŁçļĦ",
          "decoded": "系统的",
          "logit": 0.0679,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 9574,
          "piece": "è¿ħéĢŁ",
          "decoded": "迅速",
          "logit": 0.0679,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 40700,
          "piece": "æĹłæĥħ",
          "decoded": "无情",
          "logit": 0.0679,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 355,
          "piece": "ĠA",
          "decoded": " A",
          "logit": 0.0677,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 7684,
          "piece": "}.",
          "decoded": "}.",
          "logit": 0.0677,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 9927,
          "piece": "Ġsufficient",
          "decoded": " sufficient",
          "logit": 0.0675,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 4938,
          "piece": "no",
          "decoded": "no",
          "logit": 0.0673,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 52547,
          "piece": "Ġincorrectly",
          "decoded": " incorrectly",
          "logit": 0.2405,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 1,
          "id": 96787,
          "piece": "æĺ¯éĶĻè¯¯çļĦ",
          "decoded": "是错误的",
          "logit": 0.2309,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 2,
          "id": 102210,
          "piece": "Incorrect",
          "decoded": "Incorrect",
          "logit": 0.2156,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 3,
          "id": 35340,
          "piece": "orrect",
          "decoded": "orrect",
          "logit": 0.2101,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 36454,
          "piece": "éĶĻè¯¯çļĦ",
          "decoded": "错误的",
          "logit": 0.2061,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 5,
          "id": 89863,
          "piece": "çļĦéĶĻè¯¯",
          "decoded": "的错误",
          "logit": 0.2008,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 6,
          "id": 18569,
          "piece": "Ġincorrect",
          "decoded": " incorrect",
          "logit": 0.1938,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 7,
          "id": 61430,
          "piece": "Wrong",
          "decoded": "Wrong",
          "logit": 0.1892,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 8,
          "id": 91680,
          "piece": "æľīè¯¯",
          "decoded": "有误",
          "logit": 0.1783,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 9,
          "id": 51946,
          "piece": "ĠWrong",
          "decoded": " Wrong",
          "logit": 0.1777,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 10,
          "id": 108322,
          "piece": "Ġerroneously",
          "decoded": " erroneously",
          "logit": 0.1768,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 11,
          "id": 89659,
          "piece": "Ġwrongly",
          "decoded": " wrongly",
          "logit": 0.1756,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 12,
          "id": 126075,
          "piece": "Mist",
          "decoded": "Mist",
          "logit": 0.1748,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 60667,
          "piece": "ĠâĿ",
          "decoded": " �",
          "logit": 0.1741,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 73202,
          "piece": "Ġmisunderstand",
          "decoded": " misunderstand",
          "logit": 0.1727,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 15,
          "id": 5695,
          "piece": "Ġwrong",
          "decoded": " wrong",
          "logit": 0.1692,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 16,
          "id": 73914,
          "piece": "Ġmisunderstanding",
          "decoded": " misunderstanding",
          "logit": 0.1684,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 17,
          "id": 63441,
          "piece": "wrong",
          "decoded": "wrong",
          "logit": 0.1678,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 18,
          "id": 72142,
          "piece": "ĠCorrection",
          "decoded": " Correction",
          "logit": 0.1665,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 45497,
          "piece": "ï¼ĮåºĶè¯¥æĺ¯",
          "decoded": "，应该是",
          "logit": 0.1638,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 20,
          "id": 49709,
          "piece": "Correct",
          "decoded": "Correct",
          "logit": 0.1632,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 109930,
          "piece": "Ġ???",
          "decoded": " ???",
          "logit": 0.1626,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 25276,
          "piece": "ĠErr",
          "decoded": " Err",
          "logit": 0.1616,
          "wrong": false,
          "exc": true
        },
        {
          "rank": 23,
          "id": 33756,
          "piece": "Instead",
          "decoded": "Instead",
          "logit": 0.1612,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 44260,
          "piece": "Ġerrone",
          "decoded": " errone",
          "logit": 0.159,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 98857,
          "piece": "Ġmisguided",
          "decoded": " misguided",
          "logit": 0.1566,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 54694,
          "piece": "Ġflawed",
          "decoded": " flawed",
          "logit": 0.1554,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 27,
          "id": 11613,
          "piece": "Ġsupposed",
          "decoded": " supposed",
          "logit": 0.1551,
          "wrong": true,
          "exc": false
        },
        {
          "rank": 28,
          "id": 52306,
          "piece": "???",
          "decoded": "???",
          "logit": 0.1545,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 82169,
          "piece": "ä¸įæŃ£ç¡®",
          "decoded": "不正确",
          "logit": 0.1537,
          "wrong": true,
          "exc": false
        }
      ],
      "neg_wrong": 19,
      "neg_exc": 1,
      "pos_wrong": 0,
      "pos_exc": 0
    }
  },
  "example": {
    "problem": "763#339",
    "passing": {
      "mut_idx": 232,
      "kind": "Constant",
      "proj_on_vstar": 5.0874,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 220,
          "piece": "Ġ",
          "decoded": " ",
          "logit": 37.4826,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 198,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 36.5275,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 11,
          "piece": ",",
          "decoded": ",",
          "logit": 22.6603,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 13,
          "piece": ".",
          "decoded": ".",
          "logit": 21.4239,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 16,
          "piece": "1",
          "decoded": "1",
          "logit": 21.3131,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 62,
          "piece": "_",
          "decoded": "_",
          "logit": 19.6379,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 7,
          "piece": "(",
          "decoded": "(",
          "logit": 19.0348,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 12,
          "piece": "-",
          "decoded": "-",
          "logit": 18.1491,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 17,
          "piece": "2",
          "decoded": "2",
          "logit": 17.2862,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 268,
          "piece": "Ġthe",
          "decoded": " the",
          "logit": 16.439,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 305,
          "piece": "ĠĠĠ",
          "decoded": "   ",
          "logit": 15.3865,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 296,
          "piece": "Ġin",
          "decoded": " in",
          "logit": 15.0432,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 363,
          "piece": "Ġ(",
          "decoded": " (",
          "logit": 14.9377,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 795,
          "piece": "Ġ\\",
          "decoded": " \\",
          "logit": 14.7665,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 256,
          "piece": "ĠĠ",
          "decoded": "  ",
          "logit": 13.3333,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_min_diff(arr, n):\n    arr = sorted(arr)\n    diff = 9 ** 20\n    for i in range(n - 1):\n        if arr[i + 1] - arr[i] < diff:\n            diff = arr[i + 1] - arr[i]\n    return diff"
    },
    "failing": {
      "mut_idx": 235,
      "kind": "Constant",
      "proj_on_vstar": -5.7171,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 220,
          "piece": "Ġ",
          "decoded": " ",
          "logit": 37.0099,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 198,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 33.2906,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 11,
          "piece": ",",
          "decoded": ",",
          "logit": 21.6491,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 16,
          "piece": "1",
          "decoded": "1",
          "logit": 19.4771,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 13,
          "piece": ".",
          "decoded": ".",
          "logit": 18.8668,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 62,
          "piece": "_",
          "decoded": "_",
          "logit": 18.7753,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 7,
          "piece": "(",
          "decoded": "(",
          "logit": 17.1999,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 17,
          "piece": "2",
          "decoded": "2",
          "logit": 16.7346,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 268,
          "piece": "Ġthe",
          "decoded": " the",
          "logit": 16.568,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 12,
          "piece": "-",
          "decoded": "-",
          "logit": 16.1025,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 795,
          "piece": "Ġ\\",
          "decoded": " \\",
          "logit": 14.766,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 296,
          "piece": "Ġin",
          "decoded": " in",
          "logit": 14.3035,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 363,
          "piece": "Ġ(",
          "decoded": " (",
          "logit": 13.8248,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 305,
          "piece": "ĠĠĠ",
          "decoded": "   ",
          "logit": 13.7356,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 256,
          "piece": "ĠĠ",
          "decoded": "  ",
          "logit": 12.0152,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_min_diff(arr, n):\n    arr = sorted(arr)\n    diff = 10 ** 20\n    for i in range(n - 1):\n        if arr[i + 1] - arr[i] < diff:\n            diff = arr[i + 2] - arr[i]\n    return diff"
    }
  },
  "per_position_failing": {
    "mut_idx": 235,
    "n_positions": 71,
    "frac_wrong_in_top3": 0.056,
    "rows": [
      {
        "pos": 46,
        "ctx": "def",
        "top3": [
          " ",
          " find",
          " get"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 47,
        "ctx": "Ġfind",
        "top3": [
          "_",
          "_min",
          "_m"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 48,
        "ctx": "_min",
        "top3": [
          "imum",
          "imize",
          "_"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 49,
        "ctx": "_diff",
        "top3": [
          " between",
          "erence",
          "Pair"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 50,
        "ctx": "(arr",
        "top3": [
          ",",
          "Array",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 51,
        "ctx": ",",
        "top3": [
          " n",
          " ",
          " N"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 52,
        "ctx": "Ġn",
        "top3": [
          " ",
          "\n",
          "."
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 53,
        "ctx": "):",
        "top3": [
          "\n",
          " ",
          "   "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 54,
        "ctx": "Ċ",
        "top3": [
          "\n",
          " minimum",
          " pair"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 55,
        "ctx": "ĠĠĠ",
        "top3": [
          "   ",
          "\n",
          " return"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 56,
        "ctx": "Ġarr",
        "top3": [
          " =",
          ".sort",
          " sorted"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 57,
        "ctx": "Ġ=",
        "top3": [
          " ",
          " sorted",
          " sort"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 58,
        "ctx": "Ġsorted",
        "top3": [
          "(",
          "()",
          "\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 59,
        "ctx": "(arr",
        "top3": [
          ")",
          "_",
          "\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 60,
        "ctx": ")",
        "top3": [
          "\n",
          " ",
          ","
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 61,
        "ctx": "Ċ",
        "top3": [
          "相邻",
          "相邻的",
          " adjacent"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 62,
        "ctx": "ĠĠĠ",
        "top3": [
          "\n",
          "   ",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 63,
        "ctx": "Ġdiff",
        "top3": [
          " =",
          "s",
          " between"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 64,
        "ctx": "Ġ=",
        "top3": [
          " ",
          " a",
          " ="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 65,
        "ctx": "Ġ",
        "top3": [
          "相邻",
          " consecutive",
          "相邻的"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 66,
        "ctx": "1",
        "top3": [
          "0",
          "undef",
          "Script"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 67,
        "ctx": "0",
        "top3": [
          "^{-",
          "^{",
          "^"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 68,
        "ctx": "Ġ**",
        "top3": [
          " ",
          "了",
          " a"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 69,
        "ctx": "Ġ",
        "top3": [
          "\n",
          "1",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 70,
        "ctx": "2",
        "top3": [
          "0",
          "5",
          "\\xa"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 71,
        "ctx": "0",
        "top3": [
          "_INTEGER",
          "\n",
          " very"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 72,
        "ctx": "Ċ",
        "top3": [
          "\n",
          "   ",
          ","
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 73,
        "ctx": "ĠĠĠ",
        "top3": [
          " for",
          "for",
          "\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 74,
        "ctx": "Ġfor",
        "top3": [
          " i",
          " iterate",
          " iter"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 75,
        "ctx": "Ġi",
        "top3": [
          " ",
          " =",
          "\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 76,
        "ctx": "Ġin",
        "top3": [
          "V",
          "L",
          "\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 77,
        "ctx": "Ġrange",
        "top3": [
          "(len",
          " ",
          "Length"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 78,
        "ctx": "(n",
        "top3": [
          "-",
          " -",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 79,
        "ctx": "Ġ-",
        "top3": [
          " ",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 80,
        "ctx": "Ġ",
        "top3": [
          "\n",
          "Because",
          " because"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 81,
        "ctx": "1",
        "top3": [
          ")",
          ".",
          "\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 82,
        "ctx": "):",
        "top3": [
          "\n",
          "       ",
          "s"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 83,
        "ctx": "Ċ",
        "top3": [
          "相邻",
          " consecutive",
          " pair"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 84,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          " if",
          "if",
          "，如果"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 85,
        "ctx": "Ġif",
        "top3": [
          " ",
          " >",
          " hasattr"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 86,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "[",
          "[j"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 87,
        "ctx": "[i",
        "top3": [
          " +",
          "+",
          "]"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 88,
        "ctx": "Ġ+",
        "top3": [
          " ",
          "1",
          "]"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 89,
        "ctx": "Ġ",
        "top3": [
          "\n",
          "Correct",
          " correctness"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 90,
        "ctx": "1",
        "top3": [
          "]",
          "，相",
          " interpolated"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 91,
        "ctx": "]",
        "top3": [
          " minus",
          " -",
          "与前"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 92,
        "ctx": "Ġ-",
        "top3": [
          " neg",
          " ",
          " ri"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 93,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "[j",
          "_ne"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 94,
        "ctx": "[i",
        "top3": [
          "]",
          " ",
          "}"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 95,
        "ctx": "]",
        "top3": [
          " <",
          " is",
          " >"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 96,
        "ctx": "Ġ<",
        "top3": [
          " current",
          " ",
          " condition"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 97,
        "ctx": "Ġdiff",
        "top3": [
          ",",
          ":",
          "."
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 98,
        "ctx": ":",
        "top3": [
          "\n",
          "           ",
          ","
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 99,
        "ctx": "Ċ",
        "top3": [
          " between",
          "_pair",
          " among"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 100,
        "ctx": "ĠĠĠĠĠĠĠĠĠĠĠ",
        "top3": [
          " if",
          " ",
          " #"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 101,
        "ctx": "Ġdiff",
        "top3": [
          " =",
          " is",
          "="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 102,
        "ctx": "Ġ=",
        "top3": [
          " ",
          " the",
          " what"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 103,
        "ctx": "Ġarr",
        "top3": [
          "[i",
          "[j",
          "_next"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 104,
        "ctx": "[i",
        "top3": [
          " +",
          "+",
          ".next"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 105,
        "ctx": "Ġ+",
        "top3": [
          " ",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 106,
        "ctx": "Ġ",
        "top3": [
          " incorrectly",
          "错误",
          " incorrect"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 107,
        "ctx": "2",
        "top3": [
          "nd",
          "thon",
          "Coming"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 108,
        "ctx": "]",
        "top3": [
          " minus",
          " instead",
          " or"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 109,
        "ctx": "Ġ-",
        "top3": [
          "，第一个",
          "，赐",
          "第一个"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 110,
        "ctx": "Ġarr",
        "top3": [
          "相邻",
          " consecutive",
          " adjacent"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 111,
        "ctx": "[i",
        "top3": [
          "]",
          " thus",
          "]`"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 112,
        "ctx": "]",
        "top3": [
          "\n",
          " incorrectly",
          " instead"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 113,
        "ctx": "Ċ",
        "top3": [
          " incorrectly",
          " incorrect",
          " correctly"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 114,
        "ctx": "ĠĠĠ",
        "top3": [
          " return",
          "\n",
          " incorrect"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 115,
        "ctx": "Ġreturn",
        "top3": [
          " ",
          " return",
          "\n"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 116,
        "ctx": "Ġdiff",
        "top3": [
          "\n",
          ".",
          " "
        ],
        "wrong_in_top3": false
      }
    ]
  },
  "note": "logit-lens = linear projection through final-norm gain + unembedding, NOT ground truth. wrongness lexicon = EN+ZH regex (lens_control.py); exc = Python-exception subset. direction == pert_run/fit_dirs fit (mean-pooled, per-problem-centered, unit).",
  "elapsed_s": 161.4
}

==> anc/data/probing/decode_Stable-DiffCoder-8B.json <==
{
  "model": "Stable-DiffCoder-8B",
  "path": "/scratch/hf/ByteDance-Seed_Stable-DiffCoder-8B-Instruct",
  "type": "StableDiffcoderForCausalLM",
  "head_src": "get_output_embeddings",
  "final_norm": "model.norm",
  "final_norm_type": "LlamaRMSNorm",
  "vocab": 155136,
  "hidden": 4096,
  "n_layers_cfg": 32,
  "n_hidden_states": 33,
  "peak_layer": 19,
  "peak_hint": 19,
  "reproduces_logged_peak": false,
  "auc_at_peak": 0.6771488469601676,
  "auc_L0": 0.5366876310272537,
  "layer_curve": [
    0.5367,
    0.6027,
    0.6059,
    0.5744,
    0.5629,
    0.5933,
    0.5503,
    0.5566,
    0.5996,
    0.6226,
    0.6048,
    0.6017,
    0.6195,
    0.6164,
    0.5996,
    0.6164,
    0.6468,
    0.6771,
    0.6656,
    0.6635,
    0.6457,
    0.6373,
    0.6059,
    0.6006,
    0.6111,
    0.6279,
    0.6572,
    0.6751,
    0.6625,
    0.6468,
    0.6184,
    0.6394,
    0.5514
  ],
  "calibration": {
    "cos_raw_vs_logits": 1.0,
    "cos_gain_vs_logits": 0.9784,
    "last_is_postnorm": true
  },
  "primary_variant": "gain",
  "neg_wrong_frac": 0.0,
  "neg_exc_frac": 0.0,
  "pos_wrong_frac": 0.0,
  "control": {
    "neg": {
      "count": 0,
      "null_mean": 0.04,
      "null_sd": 0.196,
      "null_max": 1,
      "z": -0.2,
      "p": 1.0
    },
    "pos": {
      "count": 0,
      "null_mean": 0.064,
      "null_sd": 0.276,
      "null_max": 3,
      "z": -0.23,
      "p": 1.0
    }
  },
  "poles": {
    "gain": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 109346,
          "piece": "IAM",
          "decoded": "IAM",
          "logit": 0.1347,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 53351,
          "piece": "ourage",
          "decoded": "ourage",
          "logit": 0.1291,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 126229,
          "piece": "ĠTripAdvisor",
          "decoded": " TripAdvisor",
          "logit": 0.1162,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 95696,
          "piece": "Ġkik",
          "decoded": " kik",
          "logit": 0.116,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 93194,
          "piece": "gyi",
          "decoded": "gyi",
          "logit": 0.112,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 153419,
          "piece": "aution",
          "decoded": "aution",
          "logit": 0.1114,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 103147,
          "piece": "icza",
          "decoded": "icza",
          "logit": 0.1112,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 52827,
          "piece": "IAN",
          "decoded": "IAN",
          "logit": 0.1107,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 151555,
          "piece": "pany",
          "decoded": "pany",
          "logit": 0.1092,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 93665,
          "piece": "ĠPanc",
          "decoded": " Panc",
          "logit": 0.1089,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 120614,
          "piece": "rza",
          "decoded": "rza",
          "logit": 0.1077,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 95734,
          "piece": "cientists",
          "decoded": "cientists",
          "logit": 0.1075,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 100327,
          "piece": "-bearing",
          "decoded": "-bearing",
          "logit": 0.1069,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 126533,
          "piece": "ĠÐ°Ð²ÑĤÐ¾Ð¼Ð¾Ð±Ð¸Ð»Ñı",
          "decoded": " автомобиля",
          "logit": 0.1069,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 153067,
          "piece": "ĠEstes",
          "decoded": " Estes",
          "logit": 0.1068,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 54391,
          "piece": "Ġprag",
          "decoded": " prag",
          "logit": 0.1066,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 102267,
          "piece": "Ġkaya",
          "decoded": " kaya",
          "logit": 0.1062,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 65378,
          "piece": "cest",
          "decoded": "cest",
          "logit": 0.1059,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 151809,
          "piece": "dings",
          "decoded": "dings",
          "logit": 0.1059,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 118308,
          "piece": "Ġweekdays",
          "decoded": " weekdays",
          "logit": 0.1057,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 97898,
          "piece": "otts",
          "decoded": "otts",
          "logit": 0.1057,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 129021,
          "piece": "ĠHolm",
          "decoded": " Holm",
          "logit": 0.1052,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 52937,
          "piece": "ttle",
          "decoded": "ttle",
          "logit": 0.1049,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 109546,
          "piece": "ewski",
          "decoded": "ewski",
          "logit": 0.1049,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 80270,
          "piece": "ĠVander",
          "decoded": " Vander",
          "logit": 0.1043,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 78555,
          "piece": "nios",
          "decoded": "nios",
          "logit": 0.1042,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 151921,
          "piece": "iates",
          "decoded": "iates",
          "logit": 0.1039,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 56520,
          "piece": "plications",
          "decoded": "plications",
          "logit": 0.1039,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 115002,
          "piece": "idious",
          "decoded": "idious",
          "logit": 0.1038,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 99517,
          "piece": "ĠKirch",
          "decoded": " Kirch",
          "logit": 0.1031,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 476,
          "piece": "ĠS",
          "decoded": " S",
          "logit": 0.1021,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 3299,
          "piece": "Ġ%",
          "decoded": " %",
          "logit": 0.1014,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 572,
          "piece": "Ġal",
          "decoded": " al",
          "logit": 0.101,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 2947,
          "piece": "less",
          "decoded": "less",
          "logit": 0.0915,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 106286,
          "piece": "QE",
          "decoded": "QE",
          "logit": 0.0906,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 413,
          "piece": "al",
          "decoded": "al",
          "logit": 0.0904,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 11115,
          "piece": "mu",
          "decoded": "mu",
          "logit": 0.0861,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 35781,
          "piece": "rn",
          "decoded": "rn",
          "logit": 0.0859,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 211,
          "piece": "t",
          "decoded": "t",
          "logit": 0.0856,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 479,
          "piece": "im",
          "decoded": "im",
          "logit": 0.0851,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 2011,
          "piece": "ĠAl",
          "decoded": " Al",
          "logit": 0.0837,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 445,
          "piece": "et",
          "decoded": "et",
          "logit": 0.0823,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 904,
          "piece": "ice",
          "decoded": "ice",
          "logit": 0.0809,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 674,
          "piece": "..",
          "decoded": "..",
          "logit": 0.0807,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 49652,
          "piece": "ĠRegular",
          "decoded": " Regular",
          "logit": 0.0807,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 8968,
          "piece": "weight",
          "decoded": "weight",
          "logit": 0.0794,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 1185,
          "piece": "ĠSt",
          "decoded": " St",
          "logit": 0.0794,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 5170,
          "piece": "ites",
          "decoded": "ites",
          "logit": 0.0782,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 38280,
          "piece": "ĠSalt",
          "decoded": " Salt",
          "logit": 0.0782,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 33083,
          "piece": "$(",
          "decoded": "$(",
          "logit": 0.0776,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 420,
          "piece": "ed",
          "decoded": "ed",
          "logit": 0.0776,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 894,
          "piece": "ĠU",
          "decoded": " U",
          "logit": 0.0775,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 2798,
          "piece": "ology",
          "decoded": "ology",
          "logit": 0.0775,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 591,
          "piece": "and",
          "decoded": "and",
          "logit": 0.0773,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 1706,
          "piece": "tt",
          "decoded": "tt",
          "logit": 0.0769,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 5749,
          "piece": "using",
          "decoded": "using",
          "logit": 0.0764,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 11559,
          "piece": "ĠUser",
          "decoded": " User",
          "logit": 0.0762,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 11177,
          "piece": "ĠSun",
          "decoded": " Sun",
          "logit": 0.0761,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 1569,
          "piece": "...",
          "decoded": "...",
          "logit": 0.0758,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 6071,
          "piece": "ĠWorld",
          "decoded": " World",
          "logit": 0.0757,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 0,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    },
    "raw": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 60237,
          "piece": "Ø³ØªØ±",
          "decoded": "ستر",
          "logit": 0.0999,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 29743,
          "piece": "Î»Î¹",
          "decoded": "λι",
          "logit": 0.0992,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 26898,
          "piece": "ÙĤØª",
          "decoded": "قت",
          "logit": 0.0978,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 48827,
          "piece": "Ø³ØªÙĩ",
          "decoded": "سته",
          "logit": 0.0973,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 49526,
          "piece": "ÙĨØ§ÙĨ",
          "decoded": "نان",
          "logit": 0.0971,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 23761,
          "piece": "ÙĦØ§ÙĦ",
          "decoded": "لال",
          "logit": 0.097,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 95910,
          "piece": "Ø§ÙģÙĤ",
          "decoded": "افق",
          "logit": 0.097,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 66092,
          "piece": "Ø§Ø²Ùĩ",
          "decoded": "ازه",
          "logit": 0.0967,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 90504,
          "piece": "ĠÙħØ¨Ø§Ø±",
          "decoded": " مبار",
          "logit": 0.0966,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 48729,
          "piece": "Ú¯Ø§ÙĨ",
          "decoded": "گان",
          "logit": 0.0964,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 20687,
          "piece": "Î¼Î¬",
          "decoded": "μά",
          "logit": 0.0963,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 64102,
          "piece": "ØºØ±",
          "decoded": "غر",
          "logit": 0.0962,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 87904,
          "piece": "Ø¨Ø¹",
          "decoded": "بع",
          "logit": 0.0962,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 45136,
          "piece": "Ø§Ø¯Ø±",
          "decoded": "ادر",
          "logit": 0.0957,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 37649,
          "piece": "ÙĪÙĨØ¯",
          "decoded": "وند",
          "logit": 0.0956,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 16365,
          "piece": "Ø³ÛĮ",
          "decoded": "سی",
          "logit": 0.0956,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 68874,
          "piece": "çĭ¬ç«ĭæĢ§",
          "decoded": "独立性",
          "logit": 0.0955,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 16595,
          "piece": "èĮĤ",
          "decoded": "茂",
          "logit": 0.0954,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 29619,
          "piece": "Ø§ÙħÙĦ",
          "decoded": "امل",
          "logit": 0.0954,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 27979,
          "piece": "ÙĥÙĪÙĨ",
          "decoded": "كون",
          "logit": 0.0949,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 41697,
          "piece": "Ø§Ø¨ÙĦ",
          "decoded": "ابل",
          "logit": 0.0945,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 20739,
          "piece": "ÙģØª",
          "decoded": "فت",
          "logit": 0.0939,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 103593,
          "piece": "ĠØ§ÙĦØ±ÙĪ",
          "decoded": " الرو",
          "logit": 0.0939,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 84655,
          "piece": "éĢ¼è¿ĳ",
          "decoded": "逼近",
          "logit": 0.0938,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 42119,
          "piece": "Ø¶Ø§",
          "decoded": "ضا",
          "logit": 0.0937,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 2226,
          "piece": "Ø§Ø",
          "decoded": "ا�",
          "logit": 0.0936,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 30648,
          "piece": "ÛĮØ³Øª",
          "decoded": "یست",
          "logit": 0.0935,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 89847,
          "piece": "ØªØ§ÙĨ",
          "decoded": "تان",
          "logit": 0.0934,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 61993,
          "piece": "ÙĬØ¨",
          "decoded": "يب",
          "logit": 0.0934,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 36535,
          "piece": "Ø¹Ùĩ",
          "decoded": "عه",
          "logit": 0.0934,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 348,
          "piece": "Ġ",
          "decoded": " ",
          "logit": 0.142,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 523,
          "piece": "Ġ(",
          "decoded": " (",
          "logit": 0.0949,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 139,
          "piece": ",",
          "decoded": ",",
          "logit": 0.0946,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 326,
          "piece": "Ċ",
          "decoded": "\n",
          "logit": 0.0938,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 153,
          "piece": ":",
          "decoded": ":",
          "logit": 0.0918,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 141,
          "piece": ".",
          "decoded": ".",
          "logit": 0.0882,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 135,
          "piece": "(",
          "decoded": "(",
          "logit": 0.0851,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 142,
          "piece": "/",
          "decoded": "/",
          "logit": 0.082,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 1569,
          "piece": "...",
          "decoded": "...",
          "logit": 0.0787,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 140,
          "piece": "-",
          "decoded": "-",
          "logit": 0.0776,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 476,
          "piece": "ĠS",
          "decoded": " S",
          "logit": 0.0734,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 499,
          "piece": "ĠA",
          "decoded": " A",
          "logit": 0.0701,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 696,
          "piece": "Ġ\"",
          "decoded": " \"",
          "logit": 0.0664,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 186,
          "piece": "[",
          "decoded": "[",
          "logit": 0.0655,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 919,
          "piece": "Ġ-",
          "decoded": " -",
          "logit": 0.0652,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 387,
          "piece": "Ġa",
          "decoded": " a",
          "logit": 0.065,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 134,
          "piece": "'",
          "decoded": "'",
          "logit": 0.065,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 790,
          "piece": "Ġ<",
          "decoded": " <",
          "logit": 0.061,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 1453,
          "piece": "Ġ[",
          "decoded": " [",
          "logit": 0.0594,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 430,
          "piece": "Ġin",
          "decoded": " in",
          "logit": 0.059,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 211,
          "piece": "t",
          "decoded": "t",
          "logit": 0.0579,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 178,
          "piece": "S",
          "decoded": "S",
          "logit": 0.0572,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 210,
          "piece": "s",
          "decoded": "s",
          "logit": 0.0559,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 1920,
          "piece": "Ġ/",
          "decoded": " /",
          "logit": 0.0556,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 413,
          "piece": "al",
          "decoded": "al",
          "logit": 0.0552,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 1984,
          "piece": "Ġ.",
          "decoded": " .",
          "logit": 0.0536,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 642,
          "piece": "ĠE",
          "decoded": " E",
          "logit": 0.0536,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 1007,
          "piece": "Ġ'",
          "decoded": " '",
          "logit": 0.0533,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 540,
          "piece": "ĠP",
          "decoded": " P",
          "logit": 0.0532,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 440,
          "piece": "Ġand",
          "decoded": " and",
          "logit": 0.0523,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 0,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    }
  },
  "example": {
    "problem": "733#314",
    "passing": {
      "mut_idx": 212,
      "kind": "Constant",
      "proj_on_vstar": -6.8342,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 348,
          "piece": "Ġ",
          "decoded": " ",
          "logit": 9.2244,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 861,
          "piece": "ï¼Ī",
          "decoded": "（",
          "logit": 6.8652,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 396,
          "piece": "ï¼Į",
          "decoded": "，",
          "logit": 6.8402,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 144,
          "piece": "1",
          "decoded": "1",
          "logit": 6.5361,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 524,
          "piece": "åľ¨",
          "decoded": "在",
          "logit": 6.4571,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 145,
          "piece": "2",
          "decoded": "2",
          "logit": 5.6404,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 406,
          "piece": "çļĦ",
          "decoded": "的",
          "logit": 5.6403,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 605,
          "piece": "âĢľ",
          "decoded": "“",
          "logit": 5.4492,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 143,
          "piece": "0",
          "decoded": "0",
          "logit": 5.2228,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 602,
          "piece": "åĴĮ",
          "decoded": "和",
          "logit": 4.9604,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 480,
          "piece": "æĺ¯",
          "decoded": "是",
          "logit": 4.7977,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 135,
          "piece": "(",
          "decoded": "(",
          "logit": 4.7469,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 186,
          "piece": "[",
          "decoded": "[",
          "logit": 4.6003,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 429,
          "piece": "ãĢĤ",
          "decoded": "。",
          "logit": 4.1325,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 146,
          "piece": "3",
          "decoded": "3",
          "logit": 4.0228,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_first_occurrence(A, x):\n    (left, right) = (0, len(A) - 1)\n    result = -2\n    while left <= right:\n        mid = (left + right) // 2\n        if x == A[mid]:\n            result = mid\n            right = mid - 1\n        elif x < A[mid]:\n            right = mid - 1\n        else:\n            "
    },
    "failing": {
      "mut_idx": 215,
      "kind": "BinOp",
      "proj_on_vstar": -11.1947,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 348,
          "piece": "Ġ",
          "decoded": " ",
          "logit": 10.363,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 861,
          "piece": "ï¼Ī",
          "decoded": "（",
          "logit": 7.117,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 396,
          "piece": "ï¼Į",
          "decoded": "，",
          "logit": 7.0997,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 144,
          "piece": "1",
          "decoded": "1",
          "logit": 6.6082,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 524,
          "piece": "åľ¨",
          "decoded": "在",
          "logit": 6.4234,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 145,
          "piece": "2",
          "decoded": "2",
          "logit": 5.7159,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 135,
          "piece": "(",
          "decoded": "(",
          "logit": 5.6467,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 406,
          "piece": "çļĦ",
          "decoded": "的",
          "logit": 5.527,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 602,
          "piece": "åĴĮ",
          "decoded": "和",
          "logit": 5.1206,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 143,
          "piece": "0",
          "decoded": "0",
          "logit": 5.02,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 186,
          "piece": "[",
          "decoded": "[",
          "logit": 4.9022,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 480,
          "piece": "æĺ¯",
          "decoded": "是",
          "logit": 4.844,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 605,
          "piece": "âĢľ",
          "decoded": "“",
          "logit": 4.7673,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 384,
          "piece": "ĠĠ",
          "decoded": "  ",
          "logit": 4.508,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 429,
          "piece": "ãĢĤ",
          "decoded": "。",
          "logit": 4.1232,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def find_first_occurrence(A, x):\n    (left, right) = (0, len(A) + 1)\n    result = -1\n    while left <= right:\n        mid = (left + right) // 2\n        if x == A[mid]:\n            result = mid\n            right = mid - 1\n        elif x < A[mid]:\n            right = mid - 1\n        else:\n            "
    }
  },
  "per_position_failing": {
    "mut_idx": 215,
    "n_positions": 108,
    "frac_wrong_in_top3": 0.0,
    "rows": [
      {
        "pos": 30,
        "ctx": "def",
        "top3": [
          " _",
          " recognizable",
          " __"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 31,
        "ctx": "Ġfind",
        "top3": [
          " ",
          "的",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 32,
        "ctx": "_first",
        "top3": [
          "1",
          "和",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 33,
        "ctx": "_",
        "top3": [
          "1",
          "2",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 34,
        "ctx": "occ",
        "top3": [
          "的",
          "，",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 35,
        "ctx": "urrence",
        "top3": [
          "的",
          "和",
          "切"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 36,
        "ctx": "(A",
        "top3": [
          "centric",
          "yclic",
          "prehensive"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 37,
        "ctx": ",",
        "top3": [
          "1",
          "):",
          "0"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 38,
        "ctx": "Ġx",
        "top3": [
          " ",
          "1",
          ")"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 39,
        "ctx": "):",
        "top3": [
          "1",
          "0",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 40,
        "ctx": "Ċ",
        "top3": [
          "1",
          "2",
          "   "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 41,
        "ctx": "ĠĠĠ",
        "top3": [
          " return",
          "“",
          " #"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 42,
        "ctx": "Ġ(",
        "top3": [
          " =",
          "在",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 43,
        "ctx": "left",
        "top3": [
          " =",
          "和",
          "、"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 44,
        "ctx": ",",
        "top3": [
          " =",
          "[]",
          "和"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 45,
        "ctx": "Ġright",
        "top3": [
          " =",
          "的",
          "和"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 46,
        "ctx": ")",
        "top3": [
          "，",
          " =",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 47,
        "ctx": "Ġ=",
        "top3": [
          "，",
          "在",
          "QU"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 48,
        "ctx": "Ġ(",
        "top3": [
          "i",
          "0",
          "在"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 49,
        "ctx": "0",
        "top3": [
          "和",
          "(",
          " _"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 50,
        "ctx": ",",
        "top3": [
          " ",
          "和",
          "与"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 51,
        "ctx": "Ġlen",
        "top3": [
          " ",
          "()",
          ","
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 52,
        "ctx": "(A",
        "top3": [
          "1",
          " ",
          "["
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 53,
        "ctx": ")",
        "top3": [
          " ",
          "2",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 54,
        "ctx": "Ġ+",
        "top3": [
          " ",
          ",",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 55,
        "ctx": "Ġ",
        "top3": [
          " ",
          "\n",
          "("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 56,
        "ctx": "1",
        "top3": [
          "配",
          " ",
          "imp"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 57,
        "ctx": ")",
        "top3": [
          "GI",
          " Edmond",
          "MI"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 58,
        "ctx": "Ċ",
        "top3": [
          "查找",
          " harness",
          "和"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 59,
        "ctx": "ĠĠĠ",
        "top3": [
          " return",
          "（",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 60,
        "ctx": "Ġresult",
        "top3": [
          "ounded",
          "在",
          "是"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 61,
        "ctx": "Ġ=",
        "top3": [
          "“",
          " []",
          " {}"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 62,
        "ctx": "Ġ-",
        "top3": [
          " ",
          "(",
          " ("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 63,
        "ctx": "1",
        "top3": [
          " ",
          " comprising",
          "("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 64,
        "ctx": "Ċ",
        "top3": [
          " ",
          "在",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 65,
        "ctx": "ĠĠĠ",
        "top3": [
          " ",
          "“",
          "```"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 66,
        "ctx": "Ġwhile",
        "top3": [
          " ",
          " (",
          "“"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 67,
        "ctx": "Ġleft",
        "top3": [
          " ",
          " <",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 68,
        "ctx": "Ġ<=",
        "top3": [
          "“",
          " ",
          "O"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 69,
        "ctx": "Ġright",
        "top3": [
          " Integrated",
          " interle",
          " Suitable"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 70,
        "ctx": ":",
        "top3": [
          "地",
          "（",
          " "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 71,
        "ctx": "Ċ",
        "top3": [
          "2",
          "1",
          "3"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 72,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          " ",
          " \"",
          " ("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 73,
        "ctx": "Ġmid",
        "top3": [
          " ",
          " =",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 74,
        "ctx": "Ġ=",
        "top3": [
          " ",
          " (",
          "("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 75,
        "ctx": "Ġ(",
        "top3": [
          " ",
          " (",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 76,
        "ctx": "left",
        "top3": [
          " ",
          "/",
          "T"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 77,
        "ctx": "Ġ+",
        "top3": [
          " ",
          " (",
          "T"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 78,
        "ctx": "Ġright",
        "top3": [
          " ",
          "(",
          " -"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 79,
        "ctx": ")",
        "top3": [
          " ",
          "，",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 80,
        "ctx": "Ġ//",
        "top3": [
          " ",
          "“",
          "("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 81,
        "ctx": "Ġ",
        "top3": [
          " ",
          "2",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 82,
        "ctx": "2",
        "top3": [
          " ",
          "0",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 83,
        "ctx": "Ċ",
        "top3": [
          " ",
          "1",
          "k"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 84,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          " ",
          " (",
          " ["
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 85,
        "ctx": "Ġif",
        "top3": [
          " ",
          " (",
          "  "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 86,
        "ctx": "Ġx",
        "top3": [
          " ",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 87,
        "ctx": "Ġ==",
        "top3": [
          " ",
          "“",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 88,
        "ctx": "ĠA",
        "top3": [
          " ",
          "[",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 89,
        "ctx": "[",
        "top3": [
          " ",
          "1",
          "0"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 90,
        "ctx": "mid",
        "top3": [
          " ",
          "1",
          "  "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 91,
        "ctx": "]:",
        "top3": [
          " ",
          "1",
          "0"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 92,
        "ctx": "Ċ",
        "top3": [
          " ",
          "2",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 93,
        "ctx": "ĠĠĠĠĠĠĠĠĠĠĠ",
        "top3": [
          " ",
          " return",
          " ("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 94,
        "ctx": "Ġresult",
        "top3": [
          "pecified",
          "reordered",
          "lceil"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 95,
        "ctx": "Ġ=",
        "top3": [
          " ",
          "一",
          " notations"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 96,
        "ctx": "Ġmid",
        "top3": [
          " ",
          "1",
          "("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 97,
        "ctx": "Ċ",
        "top3": [
          " ",
          "`",
          "+"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 98,
        "ctx": "ĠĠĠĠĠĠĠĠĠĠĠ",
        "top3": [
          " ",
          "（",
          " ("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 99,
        "ctx": "Ġright",
        "top3": [
          " ",
          "（",
          "好"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 100,
        "ctx": "Ġ=",
        "top3": [
          " ",
          "好",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 101,
        "ctx": "Ġmid",
        "top3": [
          " ",
          " +",
          "+"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 102,
        "ctx": "Ġ-",
        "top3": [
          " ",
          "（",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 103,
        "ctx": "Ġ",
        "top3": [
          "2",
          "1",
          "3"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 104,
        "ctx": "1",
        "top3": [
          "（",
          " uncover",
          " indefinite"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 105,
        "ctx": "Ċ",
        "top3": [
          " ",
          "2",
          "**"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 106,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          " ",
          " else",
          "**"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 107,
        "ctx": "Ġelif",
        "top3": [
          " ",
          "在",
          "“"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 108,
        "ctx": "Ġx",
        "top3": [
          " ",
          "1",
          "在"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 109,
        "ctx": "Ġ<",
        "top3": [
          " ",
          "或",
          "“"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 110,
        "ctx": "ĠA",
        "top3": [
          " ",
          "[",
          "-"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 111,
        "ctx": "[",
        "top3": [
          " ",
          "2",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 112,
        "ctx": "mid",
        "top3": [
          " ",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 113,
        "ctx": "]:",
        "top3": [
          " ",
          "说明",
          "5"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 114,
        "ctx": "Ċ",
        "top3": [
          " ",
          "2",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 115,
        "ctx": "ĠĠĠĠĠĠĠĠĠĠĠ",
        "top3": [
          " ",
          " #",
          " return"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 116,
        "ctx": "Ġright",
        "top3": [
          " ",
          "（",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 117,
        "ctx": "Ġ=",
        "top3": [
          " ",
          "（",
          "好"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 118,
        "ctx": "Ġmid",
        "top3": [
          " ",
          "+",
          "的"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 119,
        "ctx": "Ġ-",
        "top3": [
          " ",
          "`",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 120,
        "ctx": "Ġ",
        "top3": [
          "0",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 121,
        "ctx": "1",
        "top3": [
          " ",
          "`",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 122,
        "ctx": "Ċ",
        "top3": [
          " ",
          "[",
          "查找"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 123,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          " ",
          " else",
          "("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 124,
        "ctx": "Ġelse",
        "top3": [
          " ",
          "，",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 125,
        "ctx": ":",
        "top3": [
          " ",
          "在",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 126,
        "ctx": "Ċ",
        "top3": [
          "1",
          "2",
          "0"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 127,
        "ctx": "ĠĠĠĠĠĠĠĠĠĠĠ",
        "top3": [
          " ",
          "在",
          "("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 128,
        "ctx": "Ġleft",
        "top3": [
          " ",
          " =",
          "，"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 129,
        "ctx": "Ġ=",
        "top3": [
          " ",
          "好",
          "要"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 130,
        "ctx": "Ġmid",
        "top3": [
          " ",
          "2",
          "1"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 131,
        "ctx": "Ġ+",
        "top3": [
          " ",
          "1",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 132,
        "ctx": "Ġ",
        "top3": [
          " ",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 133,
        "ctx": "1",
        "top3": [
          "，",
          " Presentation",
          "e"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 134,
        "ctx": "Ċ",
        "top3": [
          "2",
          " Characteristics",
          "（"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 135,
        "ctx": "ĠĠĠ",
        "top3": [
          " return",
          "\treturn",
          "在"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 136,
        "ctx": "Ġreturn",
        "top3": [
          "“",
          " ",
          "  "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 137,
        "ctx": "Ġresult",
        "top3": [
          " ",
          "1",
          "2"
        ],
        "wrong_in_top3": false
      }
    ]
  },
  "note": "logit-lens = linear projection through final-norm gain + unembedding, NOT ground truth. wrongness lexicon = EN+ZH regex (lens_control.py); exc = Python-exception subset. direction == pert_run/fit_dirs fit (mean-pooled, per-problem-centered, unit).",
  "elapsed_s": 150.3
}

==> anc/data/probing/decode_UltraLLaDA-8B.json <==
{
  "model": "UltraLLaDA-8B",
  "path": "/scratch/ultrallada/weights",
  "type": "LLaDAModelLM",
  "head_src": "get_output_embeddings",
  "final_norm": "model.transformer.ln_f",
  "final_norm_type": "RMSLayerNorm",
  "vocab": 126464,
  "hidden": 4096,
  "n_layers_cfg": 32,
  "n_hidden_states": 33,
  "peak_layer": 27,
  "peak_hint": 27,
  "reproduces_logged_peak": false,
  "auc_at_peak": 0.7148846960167714,
  "auc_L0": 0.49895178197064993,
  "layer_curve": [
    0.499,
    0.4937,
    0.4444,
    0.4665,
    0.501,
    0.4539,
    0.5178,
    0.4948,
    0.4455,
    0.4633,
    0.4476,
    0.4696,
    0.4046,
    0.4706,
    0.4853,
    0.4727,
    0.4874,
    0.4738,
    0.4832,
    0.5398,
    0.5597,
    0.5283,
    0.5398,
    0.5807,
    0.5461,
    0.5954,
    0.5786,
    0.5891,
    0.587,
    0.6017,
    0.6593,
    0.6992,
    0.7149
  ],
  "calibration": {
    "cos_raw_vs_logits": 1.0,
    "cos_gain_vs_logits": 0.9766,
    "last_is_postnorm": true
  },
  "primary_variant": "gain",
  "neg_wrong_frac": 0.0,
  "neg_exc_frac": 0.0,
  "pos_wrong_frac": 0.0,
  "control": {
    "neg": {
      "count": 0,
      "null_mean": 0.028,
      "null_sd": 0.177,
      "null_max": 2,
      "z": -0.16,
      "p": 1.0
    },
    "pos": {
      "count": 0,
      "null_mean": 0.032,
      "null_sd": 0.187,
      "null_max": 2,
      "z": -0.17,
      "p": 1.0
    }
  },
  "poles": {
    "gain": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 76480,
          "piece": "ObjectType",
          "decoded": "ObjectType",
          "logit": 0.1141,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 2161,
          "piece": "cent",
          "decoded": "cent",
          "logit": 0.1028,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 29030,
          "piece": "Ġperturb",
          "decoded": " perturb",
          "logit": 0.1012,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 91727,
          "piece": "-ranked",
          "decoded": "-ranked",
          "logit": 0.0979,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 77567,
          "piece": "ĠHond",
          "decoded": " Hond",
          "logit": 0.0973,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 114451,
          "piece": "èİīä¸Ŀ",
          "decoded": "莉丝",
          "logit": 0.0964,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 56677,
          "piece": "ENTITY",
          "decoded": "ENTITY",
          "logit": 0.0959,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 16089,
          "piece": "Ġvi",
          "decoded": " vi",
          "logit": 0.0958,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 90818,
          "piece": "nte",
          "decoded": "nte",
          "logit": 0.0943,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 6229,
          "piece": "Ġclin",
          "decoded": " clin",
          "logit": 0.0936,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 6292,
          "piece": "ades",
          "decoded": "ades",
          "logit": 0.0929,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 5749,
          "piece": "-C",
          "decoded": "-C",
          "logit": 0.0921,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 63664,
          "piece": "å¤§æ®¿",
          "decoded": "大殿",
          "logit": 0.0917,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 72128,
          "piece": "&=&",
          "decoded": "&=&",
          "logit": 0.0912,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 119019,
          "piece": "PED",
          "decoded": "PED",
          "logit": 0.0909,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 27047,
          "piece": "rolog",
          "decoded": "rolog",
          "logit": 0.0898,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 394,
          "piece": "ĠĠĠĠĠĠĠ",
          "decoded": "       ",
          "logit": 0.0896,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 51596,
          "piece": "ĠUnicode",
          "decoded": " Unicode",
          "logit": 0.0896,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 43945,
          "piece": "ĠBald",
          "decoded": " Bald",
          "logit": 0.0871,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 119457,
          "piece": "-too",
          "decoded": "-too",
          "logit": 0.0862,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 45194,
          "piece": "-web",
          "decoded": "-web",
          "logit": 0.0859,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 197,
          "piece": "ĉ",
          "decoded": "\t",
          "logit": 0.0854,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 113859,
          "piece": "ĠYii",
          "decoded": " Yii",
          "logit": 0.085,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 69433,
          "piece": "FileType",
          "decoded": "FileType",
          "logit": 0.0848,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 1403,
          "piece": "hed",
          "decoded": "hed",
          "logit": 0.0842,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 87512,
          "piece": "ĠMSD",
          "decoded": " MSD",
          "logit": 0.0841,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 76286,
          "piece": "Ġmajestic",
          "decoded": " majestic",
          "logit": 0.0837,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 117910,
          "piece": "EntityType",
          "decoded": "EntityType",
          "logit": 0.0832,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 17712,
          "piece": "mac",
          "decoded": "mac",
          "logit": 0.0823,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 124566,
          "piece": "Ġwij",
          "decoded": " wij",
          "logit": 0.0819,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 116646,
          "piece": "{lst",
          "decoded": "{lst",
          "logit": 0.2262,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 95797,
          "piece": "/rhs",
          "decoded": "/rhs",
          "logit": 0.1912,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 124500,
          "piece": "\\cell",
          "decoded": "\\cell",
          "logit": 0.1839,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 102165,
          "piece": "åİŁä»¶åıĬ",
          "decoded": "原件及",
          "logit": 0.1829,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 97671,
          "piece": "\\fs",
          "decoded": "\\fs",
          "logit": 0.182,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 29095,
          "piece": "egraphics",
          "decoded": "egraphics",
          "logit": 0.1754,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 124002,
          "piece": "ĠSTORIES",
          "decoded": " STORIES",
          "logit": 0.1633,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 113293,
          "piece": "åİŁä»¶åıĬå¤įåį°ä»¶",
          "decoded": "原件及复印件",
          "logit": 0.1633,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 87050,
          "piece": ")ç¬¬",
          "decoded": ")第",
          "logit": 0.1629,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 68439,
          "piece": "ĠVaugh",
          "decoded": " Vaugh",
          "logit": 0.1626,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 26607,
          "piece": "æ¾³å¤§åĪ©",
          "decoded": "澳大利",
          "logit": 0.1617,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 22015,
          "piece": "bolds",
          "decoded": "bolds",
          "logit": 0.1601,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 120547,
          "piece": "æłªå¼ı",
          "decoded": "株式",
          "logit": 0.1597,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 109132,
          "piece": "]{}.",
          "decoded": "]{}.",
          "logit": 0.1577,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 49139,
          "piece": "ĠThous",
          "decoded": " Thous",
          "logit": 0.1557,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 93630,
          "piece": "_unstable",
          "decoded": "_unstable",
          "logit": 0.1555,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 108423,
          "piece": "/gatsby",
          "decoded": "/gatsby",
          "logit": 0.1549,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 60836,
          "piece": "ouring",
          "decoded": "ouring",
          "logit": 0.1546,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 64718,
          "piece": "Participants",
          "decoded": "Participants",
          "logit": 0.1525,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 70418,
          "piece": "Hs",
          "decoded": "Hs",
          "logit": 0.152,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 60529,
          "piece": "^+^",
          "decoded": "^+^",
          "logit": 0.1511,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 100188,
          "piece": "Ġ#'",
          "decoded": " #'",
          "logit": 0.1492,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 34113,
          "piece": "ä¸Ńä»ĭ",
          "decoded": "中介",
          "logit": 0.149,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 6435,
          "piece": "ibly",
          "decoded": "ibly",
          "logit": 0.1487,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 103934,
          "piece": "ozora",
          "decoded": "ozora",
          "logit": 0.1486,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 93674,
          "piece": "{conf",
          "decoded": "{conf",
          "logit": 0.148,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 40157,
          "piece": "ï¼Ļ",
          "decoded": "９",
          "logit": 0.1477,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 81022,
          "piece": "åŁĶå¯¨",
          "decoded": "埔寨",
          "logit": 0.1472,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 50712,
          "piece": "Ġreimbursement",
          "decoded": " reimbursement",
          "logit": 0.147,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 39646,
          "piece": "åľŁèĢ³",
          "decoded": "土耳",
          "logit": 0.1467,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 0,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    },
    "raw": {
      "pos_top30": [
        {
          "rank": 0,
          "id": 76480,
          "piece": "ObjectType",
          "decoded": "ObjectType",
          "logit": 0.0565,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 77567,
          "piece": "ĠHond",
          "decoded": " Hond",
          "logit": 0.0514,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 90818,
          "piece": "nte",
          "decoded": "nte",
          "logit": 0.0501,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 119019,
          "piece": "PED",
          "decoded": "PED",
          "logit": 0.0496,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 103779,
          "piece": "ĠIth",
          "decoded": " Ith",
          "logit": 0.0491,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 114451,
          "piece": "èİīä¸Ŀ",
          "decoded": "莉丝",
          "logit": 0.0487,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 6229,
          "piece": "Ġclin",
          "decoded": " clin",
          "logit": 0.048,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 27047,
          "piece": "rolog",
          "decoded": "rolog",
          "logit": 0.0479,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 96612,
          "piece": "isbury",
          "decoded": "isbury",
          "logit": 0.0478,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 119847,
          "piece": "ĠDecker",
          "decoded": " Decker",
          "logit": 0.0473,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 2161,
          "piece": "cent",
          "decoded": "cent",
          "logit": 0.047,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 72128,
          "piece": "&=&",
          "decoded": "&=&",
          "logit": 0.0464,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 77298,
          "piece": "ĠCourtney",
          "decoded": " Courtney",
          "logit": 0.0463,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 120260,
          "piece": "Forge",
          "decoded": "Forge",
          "logit": 0.0459,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 58879,
          "piece": "UGE",
          "decoded": "UGE",
          "logit": 0.0456,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 41330,
          "piece": "}}^",
          "decoded": "}}^",
          "logit": 0.0456,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 95059,
          "piece": "åĪĽä½ľçļĦç½ĳç»ľå°ıè¯´",
          "decoded": "创作的网络小说",
          "logit": 0.0454,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 92619,
          "piece": "onite",
          "decoded": "onite",
          "logit": 0.0448,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 111512,
          "piece": "ç¼ĸèĳĹ",
          "decoded": "编著",
          "logit": 0.0448,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 9706,
          "piece": "rical",
          "decoded": "rical",
          "logit": 0.0445,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 119457,
          "piece": "-too",
          "decoded": "-too",
          "logit": 0.0445,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 28206,
          "piece": "ĠPremium",
          "decoded": " Premium",
          "logit": 0.0442,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 113859,
          "piece": "ĠYii",
          "decoded": " Yii",
          "logit": 0.0441,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 87512,
          "piece": "ĠMSD",
          "decoded": " MSD",
          "logit": 0.0439,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 121487,
          "piece": "ĠArs",
          "decoded": " Ars",
          "logit": 0.0439,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 60666,
          "piece": "è¯´åĲ§",
          "decoded": "说吧",
          "logit": 0.0437,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 41516,
          "piece": "éĿłåľ¨",
          "decoded": "靠在",
          "logit": 0.0437,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 117910,
          "piece": "EntityType",
          "decoded": "EntityType",
          "logit": 0.0436,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 6292,
          "piece": "ades",
          "decoded": "ades",
          "logit": 0.0436,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 43945,
          "piece": "ĠBald",
          "decoded": " Bald",
          "logit": 0.0436,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_top30": [
        {
          "rank": 0,
          "id": 116646,
          "piece": "{lst",
          "decoded": "{lst",
          "logit": 0.0581,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 70418,
          "piece": "Hs",
          "decoded": "Hs",
          "logit": 0.0576,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 87050,
          "piece": ")ç¬¬",
          "decoded": ")第",
          "logit": 0.0559,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 60836,
          "piece": "ouring",
          "decoded": "ouring",
          "logit": 0.0529,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 100188,
          "piece": "Ġ#'",
          "decoded": " #'",
          "logit": 0.0527,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 6435,
          "piece": "ibly",
          "decoded": "ibly",
          "logit": 0.0526,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 29700,
          "piece": "ĠChamber",
          "decoded": " Chamber",
          "logit": 0.0519,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 40773,
          "piece": "èĭĶ",
          "decoded": "苔",
          "logit": 0.0507,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 28567,
          "piece": "å¦¾",
          "decoded": "妾",
          "logit": 0.0506,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 37028,
          "piece": "Ġrejection",
          "decoded": " rejection",
          "logit": 0.0505,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 34113,
          "piece": "ä¸Ńä»ĭ",
          "decoded": "中介",
          "logit": 0.0497,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 41647,
          "piece": "shots",
          "decoded": "shots",
          "logit": 0.0496,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 19588,
          "piece": "èķ¾",
          "decoded": "蕾",
          "logit": 0.0495,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 405,
          "piece": "åį",
          "decoded": "�",
          "logit": 0.0491,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 1326,
          "piece": "ract",
          "decoded": "ract",
          "logit": 0.0489,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 15,
          "id": 102165,
          "piece": "åİŁä»¶åıĬ",
          "decoded": "原件及",
          "logit": 0.0488,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 16,
          "id": 5601,
          "piece": "ĠPM",
          "decoded": " PM",
          "logit": 0.0488,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 17,
          "id": 84764,
          "piece": "Ġsop",
          "decoded": " sop",
          "logit": 0.0487,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 18,
          "id": 26057,
          "piece": "åĲ©",
          "decoded": "吩",
          "logit": 0.0481,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 19,
          "id": 5209,
          "piece": "Ġsense",
          "decoded": " sense",
          "logit": 0.0481,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 20,
          "id": 64718,
          "piece": "Participants",
          "decoded": "Participants",
          "logit": 0.048,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 21,
          "id": 113951,
          "piece": "Ġado",
          "decoded": " ado",
          "logit": 0.0478,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 22,
          "id": 49272,
          "piece": ".getClass",
          "decoded": ".getClass",
          "logit": 0.0477,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 23,
          "id": 123304,
          "piece": "å¹ķåºľ",
          "decoded": "幕府",
          "logit": 0.0477,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 24,
          "id": 73977,
          "piece": "Ġä¸įéĢĤçĶ¨",
          "decoded": " 不适用",
          "logit": 0.0476,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 25,
          "id": 899,
          "piece": "ely",
          "decoded": "ely",
          "logit": 0.0472,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 26,
          "id": 26607,
          "piece": "æ¾³å¤§åĪ©",
          "decoded": "澳大利",
          "logit": 0.0472,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 27,
          "id": 50696,
          "piece": "ĠSense",
          "decoded": " Sense",
          "logit": 0.047,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 28,
          "id": 115962,
          "piece": "ä¹ĭèĥ½",
          "decoded": "之能",
          "logit": 0.0469,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 29,
          "id": 32983,
          "piece": "Ġcel",
          "decoded": " cel",
          "logit": 0.0469,
          "wrong": false,
          "exc": false
        }
      ],
      "neg_wrong": 0,
      "neg_exc": 0,
      "pos_wrong": 0,
      "pos_exc": 0
    }
  },
  "example": {
    "problem": "751#329",
    "passing": {
      "mut_idx": 218,
      "kind": "Compare",
      "proj_on_vstar": 10.8553,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 62918,
          "piece": "rtl",
          "decoded": "rtl",
          "logit": 13.8497,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 47631,
          "piece": "IGENCE",
          "decoded": "IGENCE",
          "logit": 11.892,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 106909,
          "piece": "conftest",
          "decoded": "conftest",
          "logit": 11.1168,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 104545,
          "piece": "ĠWaterfront",
          "decoded": " Waterfront",
          "logit": 11.0699,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 61693,
          "piece": "quartered",
          "decoded": "quartered",
          "logit": 10.8299,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 78317,
          "piece": "sdl",
          "decoded": "sdl",
          "logit": 10.7923,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 93009,
          "piece": "ĠSponsored",
          "decoded": " Sponsored",
          "logit": 10.6049,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 72964,
          "piece": "ĠAppet",
          "decoded": " Appet",
          "logit": 10.3265,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 12748,
          "piece": "éĹ·",
          "decoded": "闷",
          "logit": 10.3118,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 73595,
          "piece": "ĠGiveaway",
          "decoded": " Giveaway",
          "logit": 10.3071,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 59971,
          "piece": "è®¡æıĲåĿıè´¦åĩĨå¤ĩ",
          "decoded": "计提坏账准备",
          "logit": 10.1607,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 63548,
          "piece": "funnels",
          "decoded": "funnels",
          "logit": 10.1564,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 78249,
          "piece": "ĠRecru",
          "decoded": " Recru",
          "logit": 10.1162,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 106736,
          "piece": "Ġ[âĢ¦",
          "decoded": " […",
          "logit": 10.0285,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 125613,
          "piece": "sdb",
          "decoded": "sdb",
          "logit": 10.0263,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def check_min_heap_helper(arr, i):\n    if 2 * i + 2 > len(arr):\n        return True\n    left_child = arr[i] < arr[2 * i + 1] and check_min_heap_helper(arr, 2 * i + 1)\n    right_child = 2 * i + 2 == len(arr) or (arr[i] <= arr[2 * i + 2] and check_min_heap_helper(arr, 2 * i + 2))\n    return left_child"
    },
    "failing": {
      "mut_idx": 221,
      "kind": "BinOp",
      "proj_on_vstar": -0.1774,
      "neg_wrong_in_top15": 0,
      "top15": [
        {
          "rank": 0,
          "id": 62918,
          "piece": "rtl",
          "decoded": "rtl",
          "logit": 14.1487,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 1,
          "id": 47631,
          "piece": "IGENCE",
          "decoded": "IGENCE",
          "logit": 13.3646,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 2,
          "id": 63548,
          "piece": "funnels",
          "decoded": "funnels",
          "logit": 12.3837,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 3,
          "id": 106909,
          "piece": "conftest",
          "decoded": "conftest",
          "logit": 12.2584,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 4,
          "id": 104545,
          "piece": "ĠWaterfront",
          "decoded": " Waterfront",
          "logit": 12.24,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 5,
          "id": 72964,
          "piece": "ĠAppet",
          "decoded": " Appet",
          "logit": 11.7717,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 6,
          "id": 78249,
          "piece": "ĠRecru",
          "decoded": " Recru",
          "logit": 11.7206,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 7,
          "id": 91826,
          "piece": "mmc",
          "decoded": "mmc",
          "logit": 11.5482,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 8,
          "id": 78317,
          "piece": "sdl",
          "decoded": "sdl",
          "logit": 11.5459,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 9,
          "id": 73595,
          "piece": "ĠGiveaway",
          "decoded": " Giveaway",
          "logit": 11.4372,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 10,
          "id": 12748,
          "piece": "éĹ·",
          "decoded": "闷",
          "logit": 11.2575,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 11,
          "id": 61693,
          "piece": "quartered",
          "decoded": "quartered",
          "logit": 11.151,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 12,
          "id": 114982,
          "piece": "pdata",
          "decoded": "pdata",
          "logit": 11.1103,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 13,
          "id": 125613,
          "piece": "sdb",
          "decoded": "sdb",
          "logit": 11.1093,
          "wrong": false,
          "exc": false
        },
        {
          "rank": 14,
          "id": 83576,
          "piece": "ĠGeek",
          "decoded": " Geek",
          "logit": 10.8748,
          "wrong": false,
          "exc": false
        }
      ],
      "code_tail": "def check_min_heap_helper(arr, i):\n    if 2 * i + 2 > len(arr):\n        return True\n    left_child = arr[i] <= arr[2 * i + 1] and check_min_heap_helper(arr, 2 * i + 1)\n    right_child = 2 * i + 2 == len(arr) or (arr[i] <= arr[2 // i + 2] and check_min_heap_helper(arr, 2 * i + 2))\n    return left_chi"
    }
  },
  "per_position_failing": {
    "mut_idx": 221,
    "n_positions": 134,
    "frac_wrong_in_top3": 0.015,
    "rows": [
      {
        "pos": 50,
        "ctx": "def",
        "top3": [
          " def",
          "def",
          " Def"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 51,
        "ctx": "Ġcheck",
        "top3": [
          " check",
          ".check",
          "(check"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 52,
        "ctx": "_min",
        "top3": [
          " min",
          ".min",
          " Min"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 53,
        "ctx": "_heap",
        "top3": [
          " heap",
          "eligible",
          " heart"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 54,
        "ctx": "_helper",
        "top3": [
          " help",
          " helps",
          "辅助"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 55,
        "ctx": "(arr",
        "top3": [
          " arr",
          " ARR",
          "(arr"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 56,
        "ctx": ",",
        "top3": [
          ",",
          "�",
          "‚"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 57,
        "ctx": "Ġi",
        "top3": [
          " i",
          "IGENCE",
          "初始确认"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 58,
        "ctx": "):",
        "top3": [
          "):",
          "():",
          " Python"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 59,
        "ctx": "Ċ",
        "top3": [
          "\n",
          " recursively",
          " recursive"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 60,
        "ctx": "ĠĠĠ",
        "top3": [
          "   ",
          " Appreciation",
          "     "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 61,
        "ctx": "Ġif",
        "top3": [
          " if",
          "if",
          "{if"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 62,
        "ctx": "Ġ",
        "top3": [
          " ",
          "\\^",
          "-profits"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 63,
        "ctx": "2",
        "top3": [
          "”...",
          ".double",
          "两倍"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 64,
        "ctx": "Ġ*",
        "top3": [
          " *",
          " \\*",
          " `*"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 65,
        "ctx": "Ġi",
        "top3": [
          " i",
          "_i",
          " isotropic"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 66,
        "ctx": "Ġ+",
        "top3": [
          " +",
          "^+^",
          "＋"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 67,
        "ctx": "Ġ",
        "top3": [
          " heap",
          "*,*",
          ",’”"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 68,
        "ctx": "2",
        "top3": [
          "-deductible",
          ".max",
          "-refundable"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 69,
        "ctx": "Ġ>",
        "top3": [
          " >",
          " >=",
          " <="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 70,
        "ctx": "Ġlen",
        "top3": [
          " len",
          "len",
          "(len"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 71,
        "ctx": "(arr",
        "top3": [
          " arr",
          " ARR",
          "(arr"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 72,
        "ctx": "):",
        "top3": [
          "):",
          "():",
          ":"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 73,
        "ctx": "Ċ",
        "top3": [
          "funnels",
          "blockList",
          "awaited"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 74,
        "ctx": "ĠĠĠĠĠĠĠ",
        "top3": [
          "       ",
          "           ",
          "   "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 75,
        "ctx": "Ġreturn",
        "top3": [
          " return",
          "return",
          " returns"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 76,
        "ctx": "ĠTrue",
        "top3": [
          " True",
          " true",
          "True"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 77,
        "ctx": "Ċ",
        "top3": [
          " recursive",
          " recursively",
          "递归"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 78,
        "ctx": "ĠĠĠ",
        "top3": [
          "   ",
          " Appreciation",
          " fl"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 79,
        "ctx": "Ġleft",
        "top3": [
          " left",
          ".left",
          " Left"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 80,
        "ctx": "_child",
        "top3": [
          " CHILD",
          " child",
          "schild"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 81,
        "ctx": "Ġ=",
        "top3": [
          " =",
          " False",
          "﻿﻿"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 82,
        "ctx": "Ġarr",
        "top3": [
          " arr",
          " ARR",
          "arr"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 83,
        "ctx": "[i",
        "top3": [
          "[i",
          " Recru",
          "_IRQ"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 84,
        "ctx": "]",
        "top3": [
          "]",
          " Patti",
          "尔兰"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 85,
        "ctx": "Ġ<=",
        "top3": [
          " <=",
          " ≤",
          "leq"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 86,
        "ctx": "Ġarr",
        "top3": [
          " arr",
          " Sponsored",
          "conftest"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 87,
        "ctx": "[",
        "top3": [
          "[",
          "Gorgeous",
          "[\""
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 88,
        "ctx": "2",
        "top3": [
          "两倍",
          "-refundable",
          ".double"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 89,
        "ctx": "Ġ*",
        "top3": [
          " *",
          " \\*",
          "*"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 90,
        "ctx": "Ġi",
        "top3": [
          " i",
          " institute",
          "*i"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 91,
        "ctx": "Ġ+",
        "top3": [
          " +",
          "^+^",
          "+"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 92,
        "ctx": "Ġ",
        "top3": [
          " parent",
          "heses",
          "parent"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 93,
        "ctx": "1",
        "top3": [
          " […",
          "-refundable",
          " Giveaway"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 94,
        "ctx": "]",
        "top3": [
          "]",
          " CONDIT",
          "ront"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 95,
        "ctx": "Ġand",
        "top3": [
          " and",
          " isinstance",
          "umers"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 96,
        "ctx": "Ġcheck",
        "top3": [
          " Waterfront",
          "sdb",
          "wargs"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 97,
        "ctx": "_min",
        "top3": [
          " Waterfront",
          " min",
          "rtl"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 98,
        "ctx": "_heap",
        "top3": [
          " heap",
          "Heap",
          " Heap"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 99,
        "ctx": "_helper",
        "top3": [
          " (",
          "rtl",
          " help"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 100,
        "ctx": "(arr",
        "top3": [
          " Patio",
          "vpn",
          " Connector"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 101,
        "ctx": ",",
        "top3": [
          ".”[",
          "]\\],",
          " �"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 102,
        "ctx": "Ġ",
        "top3": [
          " ",
          " right",
          " children"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 103,
        "ctx": "2",
        "top3": [
          "2",
          "ania",
          " Harbor"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 104,
        "ctx": "Ġ*",
        "top3": [
          " *",
          "*",
          " \\*"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 105,
        "ctx": "Ġi",
        "top3": [
          " i",
          ".Â",
          "i"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 106,
        "ctx": "Ġ+",
        "top3": [
          " +",
          "^+^",
          "+"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 107,
        "ctx": "Ġ",
        "top3": [
          " property",
          "-property",
          " PROPERTY"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 108,
        "ctx": "1",
        "top3": [
          " […",
          " Giveaway",
          " Charitable"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 109,
        "ctx": ")",
        "top3": [
          ")",
          " Sewing",
          "jq"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 110,
        "ctx": "Ċ",
        "top3": [
          "\n",
          " recursive",
          "本次发行"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 111,
        "ctx": "ĠĠĠ",
        "top3": [
          "   ",
          "dims",
          "       "
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 112,
        "ctx": "Ġright",
        "top3": [
          " right",
          "right",
          "_right"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 113,
        "ctx": "_child",
        "top3": [
          " CONTR",
          " PRE",
          "翠"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 114,
        "ctx": "Ġ=",
        "top3": [
          " =",
          "IGENCE",
          "compass"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 115,
        "ctx": "Ġ",
        "top3": [
          " ",
          "‚",
          "影"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 116,
        "ctx": "2",
        "top3": [
          "‚",
          ".magenta",
          " 😉"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 117,
        "ctx": "Ġ*",
        "top3": [
          " *",
          " \\*",
          "*"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 118,
        "ctx": "Ġi",
        "top3": [
          " i",
          "i",
          "*i"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 119,
        "ctx": "Ġ+",
        "top3": [
          " +",
          "+",
          "＋"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 120,
        "ctx": "Ġ",
        "top3": [
          " <=",
          "leq",
          "geq"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 121,
        "ctx": "2",
        "top3": [
          " MON",
          ".magenta",
          ".max"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 122,
        "ctx": "Ġ==",
        "top3": [
          " ==",
          "==",
          " >="
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 123,
        "ctx": "Ġlen",
        "top3": [
          " len",
          "len",
          " length"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 124,
        "ctx": "(arr",
        "top3": [
          " Patio",
          "funnels",
          "rtl"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 125,
        "ctx": ")",
        "top3": [
          ")",
          " Sewing",
          "。‘"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 126,
        "ctx": "Ġor",
        "top3": [
          " or",
          "-or",
          "or"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 127,
        "ctx": "Ġ(",
        "top3": [
          " (",
          " （",
          " Abrams"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 128,
        "ctx": "arr",
        "top3": [
          "-refundable",
          "-profits",
          " levy"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 129,
        "ctx": "[i",
        "top3": [
          "[i",
          "‚",
          "元帅"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 130,
        "ctx": "]",
        "top3": [
          "]",
          "尔兰",
          "滚"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 131,
        "ctx": "Ġ<=",
        "top3": [
          " <=",
          " >=",
          " ≤"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 132,
        "ctx": "Ġarr",
        "top3": [
          " Arrival",
          "’’",
          "CDATA"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 133,
        "ctx": "[",
        "top3": [
          "[",
          " prednisone",
          "usive"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 134,
        "ctx": "2",
        "top3": [
          "-refundable",
          "‚",
          "อง"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 135,
        "ctx": "Ġ//",
        "top3": [
          " //",
          "/he",
          "原件及"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 136,
        "ctx": "Ġi",
        "top3": [
          "‚",
          " Patti",
          "ali"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 137,
        "ctx": "Ġ+",
        "top3": [
          " +",
          "^+^",
          "）+"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 138,
        "ctx": "Ġ",
        "top3": [
          " ",
          " children",
          " right"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 139,
        "ctx": "2",
        "top3": [
          "2",
          "②",
          " […"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 140,
        "ctx": "]",
        "top3": [
          "]",
          "_pg",
          " Modular"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 141,
        "ctx": "Ġand",
        "top3": [
          " and",
          "-profits",
          "-land"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 142,
        "ctx": "Ġcheck",
        "top3": [
          " Waterfront",
          "sdb",
          "握"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 143,
        "ctx": "_min",
        "top3": [
          " […",
          "Formation",
          "boolean"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 144,
        "ctx": "_heap",
        "top3": [
          "omin",
          "’s",
          "ical"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 145,
        "ctx": "_helper",
        "top3": [
          " (",
          "rtl",
          "vpn"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 146,
        "ctx": "(arr",
        "top3": [
          " Patio",
          "vpn",
          " Connector"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 147,
        "ctx": ",",
        "top3": [
          "」,",
          "]\\],",
          "’,"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 148,
        "ctx": "Ġ",
        "top3": [
          " ",
          "‟",
          "�"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 149,
        "ctx": "2",
        "top3": [
          "2",
          ":active",
          ":focus"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 150,
        "ctx": "Ġ*",
        "top3": [
          " *",
          " \\*",
          " `*"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 151,
        "ctx": "Ġi",
        "top3": [
          " i",
          ".Â",
          "/Sounds"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 152,
        "ctx": "Ġ+",
        "top3": [
          " +",
          "^+^",
          "+"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 153,
        "ctx": "Ġ",
        "top3": [
          " <=",
          "leq",
          "≤"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 154,
        "ctx": "2",
        "top3": [
          " […",
          "2",
          " Giveaway"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 155,
        "ctx": "))",
        "top3": [
          "贝壳",
          "净额",
          ")"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 156,
        "ctx": "Ċ",
        "top3": [
          "\n",
          "ppling",
          " elements"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 157,
        "ctx": "ĠĠĠ",
        "top3": [
          "   ",
          "       ",
          "dims"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 158,
        "ctx": "Ġreturn",
        "top3": [
          " return",
          "return",
          " returns"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 159,
        "ctx": "Ġleft",
        "top3": [
          ".left",
          "左",
          "Left"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 160,
        "ctx": "_child",
        "top3": [
          " comorbid",
          "emann",
          ".flatten"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 161,
        "ctx": "Ġand",
        "top3": [
          ".and",
          " Compl",
          "umers"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 162,
        "ctx": "Ġright",
        "top3": [
          " right",
          ".right",
          "right"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 163,
        "ctx": "_child",
        "top3": [
          " boolean",
          "boolean",
          ".flatten"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 164,
        "ctx": "Ċ",
        "top3": [
          "\n",
          "rage",
          "rtl"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 165,
        "ctx": "Ċ",
        "top3": [
          "\n",
          " dis",
          " T"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 166,
        "ctx": "def",
        "top3": [
          "def",
          " def",
          "function"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 167,
        "ctx": "Ġcheck",
        "top3": [
          " check",
          ".check",
          "检查"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 168,
        "ctx": "_min",
        "top3": [
          " min",
          ".min",
          "_min"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 169,
        "ctx": "_heap",
        "top3": [
          "递延所得税",
          "rtl",
          "roi"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 170,
        "ctx": "(arr",
        "top3": [
          "():",
          "(arr",
          "(self"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 171,
        "ctx": "):",
        "top3": [
          "centering",
          "msm",
          "\\^"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 172,
        "ctx": "Ċ",
        "top3": [
          "\n",
          "[]",
          " list"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 173,
        "ctx": "ĠĠĠ",
        "top3": [
          "   ",
          "       ",
          "):"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 174,
        "ctx": "Ġreturn",
        "top3": [
          " return",
          "return",
          " returns"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 175,
        "ctx": "Ġcheck",
        "top3": [
          " Waterfront",
          "strncmp",
          "sdb"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 176,
        "ctx": "_min",
        "top3": [
          " False",
          " return",
          " True"
        ],
        "wrong_in_top3": true
      },
      {
        "pos": 177,
        "ctx": "_heap",
        "top3": [
          "ical",
          " Tyson",
          "闷"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 178,
        "ctx": "_helper",
        "top3": [
          " help",
          "rtl",
          " ("
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 179,
        "ctx": "(arr",
        "top3": [
          "[]",
          " arr",
          " list"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 180,
        "ctx": ",",
        "top3": [
          "“,",
          "’,",
          "」,"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 181,
        "ctx": "Ġ",
        "top3": [
          " problem",
          " challenge",
          "dsa"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 182,
        "ctx": "0",
        "top3": [
          " […",
          " (−",
          "oth"
        ],
        "wrong_in_top3": false
      },
      {
        "pos": 183,
        "ctx": ")",
        "top3": [
          ")",
          " TRAN",
          "资本"
        ],
        "wrong_in_top3": false
      }
    ]
  },
  "note": "logit-lens = linear projection through final-norm gain + unembedding, NOT ground truth. wrongness lexicon = EN+ZH regex (lens_control.py); exc = Python-exception subset. direction == pert_run/fit_dirs fit (mean-pooled, per-problem-centered, unit).",
  "elapsed_s": 105.5
}

==> anc/data/steering/runE_shard0.jsonl <==
{"task": 0, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": true}}
{"task": 6, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": false, "compile": false}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": false, "compile": true}, "rand_g-": {"pass": false, "compile": false}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": false}, "train_c+": {"pass": false, "compile": true}}
{"task": 12, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": false, "compile": false}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": true, "compile": true}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": true, "compile": true}}
{"task": 18, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": false, "compile": false}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": false, "compile": false}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": true}, "train_g-": {"pass": false, "compile": false}, "train_c+": {"pass": false, "compile": false}}
{"task": 24, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": false, "compile": false}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": false, "compile": false}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": false}}


==> anc/data/steering/runE_shard1.jsonl <==
{"task": 1, "base": {"pass": false, "compile": false}, "probe_g+": {"pass": false, "compile": false}, "probe_g-": {"pass": true, "compile": true}, "probe_c+": {"pass": false, "compile": false}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": false, "compile": false}, "rand_g-": {"pass": false, "compile": false}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": true, "compile": true}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": true, "compile": true}}
{"task": 7, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": false, "compile": true}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 13, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": false, "compile": true}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 19, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": false, "compile": true}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 25, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": false}}


==> anc/data/steering/runE_shard2.jsonl <==
{"task": 2, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": false, "compile": false}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": false, "compile": false}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 8, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": true, "compile": true}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": true, "compile": true}}
{"task": 14, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": true, "compile": true}}
{"task": 20, "base": {"pass": false, "compile": false}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": false, "compile": false}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": false, "compile": false}, "train_g+": {"pass": false, "compile": true}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 26, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}


==> anc/data/steering/runE_shard3.jsonl <==
{"task": 3, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": false, "compile": false}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": true}}
{"task": 9, "base": {"pass": false, "compile": false}, "probe_g+": {"pass": false, "compile": false}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": false, "compile": false}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": false, "compile": true}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": false, "compile": false}, "train_g+": {"pass": false, "compile": true}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 15, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": false, "compile": false}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": false, "compile": false}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 21, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": true, "compile": true}}
{"task": 27, "base": {"pass": false, "compile": false}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": false, "compile": false}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": false}, "train_c+": {"pass": false, "compile": true}}


==> anc/data/steering/runE_shard4.jsonl <==
{"task": 4, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": false, "compile": false}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": false, "compile": false}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": false, "compile": false}, "rand_c+": {"pass": false, "compile": false}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 10, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 16, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": false, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": true}, "rand_g+": {"pass": false, "compile": true}, "rand_g-": {"pass": false, "compile": true}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": true}, "train_g-": {"pass": false, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 22, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": true, "compile": true}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 28, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": false, "compile": false}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": false, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": false}}


==> anc/data/steering/runE_shard5.jsonl <==
{"task": 5, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": false}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": false, "compile": false}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": true, "compile": true}}
{"task": 11, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": true, "compile": true}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": true, "compile": true}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": true, "compile": true}}
{"task": 17, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": true, "compile": true}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": true, "compile": true}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": true}}
{"task": 23, "base": {"pass": true, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": true, "compile": true}, "probe_c+": {"pass": true, "compile": true}, "probe_c-": {"pass": true, "compile": true}, "rand_g+": {"pass": true, "compile": true}, "rand_g-": {"pass": true, "compile": true}, "rand_c+": {"pass": true, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": false}}
{"task": 29, "base": {"pass": false, "compile": true}, "probe_g+": {"pass": true, "compile": true}, "probe_g-": {"pass": false, "compile": true}, "probe_c+": {"pass": false, "compile": true}, "probe_c-": {"pass": false, "compile": false}, "rand_g+": {"pass": false, "compile": false}, "rand_g-": {"pass": false, "compile": false}, "rand_c+": {"pass": false, "compile": true}, "train_g+": {"pass": false, "compile": false}, "train_g-": {"pass": true, "compile": true}, "train_c+": {"pass": false, "compile": false}}


==> anc/data/tables/bug_tests.csv <==
family,n_base_programs,n_mutants,auc_fresh,z_fresh,auc_kind_matched,z_kind_matched
MBPP+,52,392,0.7623,6.43,0.6698,3.55
HumanEval+,44,334,0.7033,4.79,0.6925,3.85
"MBPP+ (flash-102B, runF)",52,399,0.8002,7.83,,


==> anc/data/tables/confidence_comparison.csv <==
model,signal,auc,z,null_mean,null_sd,probe_minus_this,ci_lo,ci_hi,n_rollouts,n_problems
DiffuCoder-7B (32-step),linear_probe@L18,0.8421,4.13,0.5814,0.0631,,,,95,19
DiffuCoder-7B (32-step),conf_vis,0.4079,-1.23,0.5032,0.0774,0.4363,0.2833,0.5973,95,19
DiffuCoder-7B (32-step),entropy_vis_neg,0.8377,4.78,0.4879,0.0731,0.0039,-0.1333,0.1439,95,19
DiffuCoder-7B (32-step),conf_masked,0.7982,3.77,0.4977,0.0798,0.0421,-0.1112,0.1987,95,19
DiffuCoder-7B (16-step),linear_probe@L25,0.6011,2.26,0.5189,0.0364,,,,324,54
DiffuCoder-7B (16-step),conf_vis,0.3817,-2.71,0.5002,0.0437,0.2103,0.1234,0.2989,324,54
DiffuCoder-7B (16-step),entropy_vis_neg,0.5774,1.99,0.4961,0.0409,0.0134,-0.0648,0.0931,324,54
DiffuCoder-7B (16-step),conf_masked,0.5785,2.2,0.501,0.0353,0.0139,-0.0613,0.0884,324,54
Qwen2.5-Coder,linear_probe@L27,0.6767,4.51,0.5374,0.0309,,,,448,56
Qwen2.5-Coder,conf,0.7031,5.32,0.4959,0.0389,-0.0268,-0.0886,0.0367,448,56
Qwen2.5-Coder,entropy_neg,0.6931,4.99,0.4996,0.0388,-0.0159,-0.0697,0.0418,448,56


==> anc/data/tables/depth_curves.csv <==
model,capture,entry_index,rel_depth,auc
DiffuCoder-7B,original,0,0.0,0.5241
DiffuCoder-7B,original,1,0.0357,0.5881
DiffuCoder-7B,original,2,0.0714,0.5755
DiffuCoder-7B,original,3,0.1071,0.5618
DiffuCoder-7B,original,4,0.1429,0.587
DiffuCoder-7B,original,5,0.1786,0.6006
DiffuCoder-7B,original,6,0.2143,0.6143
DiffuCoder-7B,original,7,0.25,0.609
DiffuCoder-7B,original,8,0.2857,0.6153
DiffuCoder-7B,original,9,0.3214,0.6373
DiffuCoder-7B,original,10,0.3571,0.6572
DiffuCoder-7B,original,11,0.3929,0.6887
DiffuCoder-7B,original,12,0.4286,0.6908
DiffuCoder-7B,original,13,0.4643,0.7484
DiffuCoder-7B,original,14,0.5,0.7327
DiffuCoder-7B,original,15,0.5357,0.7537
DiffuCoder-7B,original,16,0.5714,0.7547
DiffuCoder-7B,original,17,0.6071,0.739
DiffuCoder-7B,original,18,0.6429,0.7243
DiffuCoder-7B,original,19,0.6786,0.7201
DiffuCoder-7B,original,20,0.7143,0.7621
DiffuCoder-7B,original,21,0.75,0.7579
DiffuCoder-7B,original,22,0.7857,0.7809
DiffuCoder-7B,original,23,0.8214,0.783
DiffuCoder-7B,original,24,0.8571,0.7201
DiffuCoder-7B,original,25,0.8929,0.717
DiffuCoder-7B,original,26,0.9286,0.7432
DiffuCoder-7B,original,27,0.9643,0.7264
DiffuCoder-7B,original,28,1.0,0.7138
Dream-7B,original,0,0.0,0.5304
Dream-7B,original,1,0.0357,0.5828
Dream-7B,original,2,0.0714,0.5545
Dream-7B,original,3,0.1071,0.544
Dream-7B,original,4,0.1429,0.5419
Dream-7B,original,5,0.1786,0.5105
Dream-7B,original,6,0.2143,0.5031
Dream-7B,original,7,0.25,0.5409
Dream-7B,original,8,0.2857,0.566
Dream-7B,original,9,0.3214,0.5776
Dream-7B,original,10,0.3571,0.6038
Dream-7B,original,11,0.3929,0.6017
Dream-7B,original,12,0.4286,0.5922
Dream-7B,original,13,0.4643,0.6698
Dream-7B,original,14,0.5,0.5922
Dream-7B,original,15,0.5357,0.6677
Dream-7B,original,16,0.5714,0.6562
Dream-7B,original,17,0.6071,0.6971
Dream-7B,original,18,0.6429,0.6824
Dream-7B,original,19,0.6786,0.7191
Dream-7B,original,20,0.7143,0.7117
Dream-7B,original,21,0.75,0.7138
Dream-7B,original,22,0.7857,0.7495
Dream-7B,original,23,0.8214,0.7537
Dream-7B,original,24,0.8571,0.6698
Dream-7B,original,25,0.8929,0.6813
Dream-7B,original,26,0.9286,0.6897
Dream-7B,original,27,0.9643,0.7034
Dream-7B,original,28,1.0,0.7725
LLaDA-flash-102B,original,0,0.0,0.522
LLaDA-flash-102B,original,1,0.0312,0.5723
LLaDA-flash-102B,original,2,0.0625,0.6153
LLaDA-flash-102B,original,3,0.0938,0.5818
LLaDA-flash-102B,original,4,0.125,0.5933
LLaDA-flash-102B,original,5,0.1562,0.6017
LLaDA-flash-102B,original,6,0.1875,0.4497
LLaDA-flash-102B,original,7,0.2188,0.4528
LLaDA-flash-102B,original,8,0.25,0.457
LLaDA-flash-102B,original,9,0.2812,0.5042
LLaDA-flash-102B,original,10,0.3125,0.5325
LLaDA-flash-102B,original,11,0.3438,0.6457
LLaDA-flash-102B,original,12,0.375,0.6897
LLaDA-flash-102B,original,13,0.4062,0.7002
LLaDA-flash-102B,original,14,0.4375,0.6981
LLaDA-flash-102B,original,15,0.4688,0.76
LLaDA-flash-102B,original,16,0.5,0.7694
LLaDA-flash-102B,original,17,0.5312,0.7558
LLaDA-flash-102B,original,18,0.5625,0.7956
LLaDA-flash-102B,original,19,0.5938,0.7966
LLaDA-flash-102B,original,20,0.625,0.8208
LLaDA-flash-102B,original,21,0.6562,0.804
LLaDA-flash-102B,original,22,0.6875,0.8124
LLaDA-flash-102B,original,23,0.7188,0.8061
LLaDA-flash-102B,original,24,0.75,0.8187
LLaDA-flash-102B,original,25,0.7812,0.8008
LLaDA-flash-102B,original,26,0.8125,0.8061
LLaDA-flash-102B,original,27,0.8438,0.8239
LLaDA-flash-102B,original,28,0.875,0.8019
LLaDA-flash-102B,original,29,0.9062,0.8208
LLaDA-flash-102B,original,30,0.9375,0.7851
LLaDA-flash-102B,original,31,0.9688,0.8113
LLaDA-flash-102B,original,32,1.0,0.6384
LLaDA-mini,original,0,0.0,0.544
LLaDA-mini,original,1,0.05,0.63
LLaDA-mini,original,2,0.1,0.5713
LLaDA-mini,original,3,0.15,0.5786
LLaDA-mini,original,4,0.2,0.5996
LLaDA-mini,original,5,0.25,0.6038
LLaDA-mini,original,6,0.3,0.6373
LLaDA-mini,original,7,0.35,0.6709
LLaDA-mini,original,8,0.4,0.6499
LLaDA-mini,original,9,0.45,0.6143
LLaDA-mini,original,10,0.5,0.6405
LLaDA-mini,original,11,0.55,0.696
LLaDA-mini,original,12,0.6,0.6845
LLaDA-mini,original,13,0.65,0.7023
LLaDA-mini,original,14,0.7,0.7055
LLaDA-mini,original,15,0.75,0.7117
LLaDA-mini,original,16,0.8,0.7065
LLaDA-mini,original,17,0.85,0.7117
LLaDA-mini,original,18,0.9,0.7212
LLaDA-mini,original,19,0.95,0.6918
LLaDA-mini,original,20,1.0,0.7411
Stable-8B,original,0,0.0,0.5367
Stable-8B,original,1,0.0312,0.6027
Stable-8B,original,2,0.0625,0.6059
Stable-8B,original,3,0.0938,0.5744
Stable-8B,original,4,0.125,0.5629
Stable-8B,original,5,0.1562,0.5933
Stable-8B,original,6,0.1875,0.5503
Stable-8B,original,7,0.2188,0.5566
Stable-8B,original,8,0.25,0.5996
Stable-8B,original,9,0.2812,0.6226
Stable-8B,original,10,0.3125,0.6048
Stable-8B,original,11,0.3438,0.6017
Stable-8B,original,12,0.375,0.6195
Stable-8B,original,13,0.4062,0.6164
Stable-8B,original,14,0.4375,0.5996
Stable-8B,original,15,0.4688,0.6164
Stable-8B,original,16,0.5,0.6468
Stable-8B,original,17,0.5312,0.6771
Stable-8B,original,18,0.5625,0.6656
Stable-8B,original,19,0.5938,0.6635
Stable-8B,original,20,0.625,0.6457
Stable-8B,original,21,0.6562,0.6373
Stable-8B,original,22,0.6875,0.6059
Stable-8B,original,23,0.7188,0.6006
Stable-8B,original,24,0.75,0.6111
Stable-8B,original,25,0.7812,0.6279
Stable-8B,original,26,0.8125,0.6572
Stable-8B,original,27,0.8438,0.6751
Stable-8B,original,28,0.875,0.6625
Stable-8B,original,29,0.9062,0.6468
Stable-8B,original,30,0.9375,0.6184
Stable-8B,original,31,0.9688,0.6394
Stable-8B,original,32,1.0,0.5514
UltraLLaDA-8B,original,0,0.0,0.499
UltraLLaDA-8B,original,1,0.0312,0.4937
UltraLLaDA-8B,original,2,0.0625,0.4444
UltraLLaDA-8B,original,3,0.0938,0.4665
UltraLLaDA-8B,original,4,0.125,0.501
UltraLLaDA-8B,original,5,0.1562,0.4539
UltraLLaDA-8B,original,6,0.1875,0.5178
UltraLLaDA-8B,original,7,0.2188,0.4948
UltraLLaDA-8B,original,8,0.25,0.4455
UltraLLaDA-8B,original,9,0.2812,0.4633
UltraLLaDA-8B,original,10,0.3125,0.4476
UltraLLaDA-8B,original,11,0.3438,0.4696
UltraLLaDA-8B,original,12,0.375,0.4046
UltraLLaDA-8B,original,13,0.4062,0.4706
UltraLLaDA-8B,original,14,0.4375,0.4853
UltraLLaDA-8B,original,15,0.4688,0.4727
UltraLLaDA-8B,original,16,0.5,0.4874
UltraLLaDA-8B,original,17,0.5312,0.4738
UltraLLaDA-8B,original,18,0.5625,0.4832
UltraLLaDA-8B,original,19,0.5938,0.5398
UltraLLaDA-8B,original,20,0.625,0.5597
UltraLLaDA-8B,original,21,0.6562,0.5283
UltraLLaDA-8B,original,22,0.6875,0.5398
UltraLLaDA-8B,original,23,0.7188,0.5807
UltraLLaDA-8B,original,24,0.75,0.5461
UltraLLaDA-8B,original,25,0.7812,0.5954
UltraLLaDA-8B,original,26,0.8125,0.5786
UltraLLaDA-8B,original,27,0.8438,0.5891
UltraLLaDA-8B,original,28,0.875,0.587
UltraLLaDA-8B,original,29,0.9062,0.6017
UltraLLaDA-8B,original,30,0.9375,0.6593
UltraLLaDA-8B,original,31,0.9688,0.6992
UltraLLaDA-8B,original,32,1.0,0.7149
LLaDA-flash-102B,retest_2026-07-29,0,0.0,0.5367
LLaDA-flash-102B,retest_2026-07-29,1,0.0312,0.6078
LLaDA-flash-102B,retest_2026-07-29,2,0.0625,0.6205
LLaDA-flash-102B,retest_2026-07-29,3,0.0938,0.6108
LLaDA-flash-102B,retest_2026-07-29,4,0.125,0.6033
LLaDA-flash-102B,retest_2026-07-29,5,0.1562,0.606
LLaDA-flash-102B,retest_2026-07-29,6,0.1875,0.4998
LLaDA-flash-102B,retest_2026-07-29,7,0.2188,0.4974
LLaDA-flash-102B,retest_2026-07-29,8,0.25,0.5354
LLaDA-flash-102B,retest_2026-07-29,9,0.2812,0.5633
LLaDA-flash-102B,retest_2026-07-29,10,0.3125,0.6323
LLaDA-flash-102B,retest_2026-07-29,11,0.3438,0.6506
LLaDA-flash-102B,retest_2026-07-29,12,0.375,0.6686
LLaDA-flash-102B,retest_2026-07-29,13,0.4062,0.6585
LLaDA-flash-102B,retest_2026-07-29,14,0.4375,0.6379
LLaDA-flash-102B,retest_2026-07-29,15,0.4688,0.693
LLaDA-flash-102B,retest_2026-07-29,16,0.5,0.6831
LLaDA-flash-102B,retest_2026-07-29,17,0.5312,0.7109
LLaDA-flash-102B,retest_2026-07-29,18,0.5625,0.7205
LLaDA-flash-102B,retest_2026-07-29,19,0.5938,0.7602
LLaDA-flash-102B,retest_2026-07-29,20,0.625,0.7723
LLaDA-flash-102B,retest_2026-07-29,21,0.6562,0.7796
LLaDA-flash-102B,retest_2026-07-29,22,0.6875,0.7791
LLaDA-flash-102B,retest_2026-07-29,23,0.7188,0.7732
LLaDA-flash-102B,retest_2026-07-29,24,0.75,0.8002
LLaDA-flash-102B,retest_2026-07-29,25,0.7812,0.798
LLaDA-flash-102B,retest_2026-07-29,26,0.8125,0.7948
LLaDA-flash-102B,retest_2026-07-29,27,0.8438,0.7949
LLaDA-flash-102B,retest_2026-07-29,28,0.875,0.7983
LLaDA-flash-102B,retest_2026-07-29,29,0.9062,0.7996
LLaDA-flash-102B,retest_2026-07-29,30,0.9375,0.7907
LLaDA-flash-102B,retest_2026-07-29,31,0.9688,0.7952
LLaDA-flash-102B,retest_2026-07-29,32,1.0,0.6976
LLaDA-flash-102B,retest_raw_last_block,,,0.684
LLaDA-flash-102B,retest_normed_last_block,,,0.6976


==> anc/data/tables/final_layer_battery.csv <==
test,auc,z
linear_peak_L18,0.8421,
linear_final_L27,0.8377,
logistic_peak,0.8553,4.59
mlp_peak,0.8158,4.11
logistic_final,0.8158,4.32
mlp_final,0.8026,3.92
post_norm_final,0.8158,4.12
tok_subspace_peak,0.7807,3.46
tok_complement_peak,0.8289,4.27
tok_subspace_final,0.7412,3.2
tok_complement_final,0.8114,4.4


==> anc/data/tables/noise_curves.csv <==
model,m,auc,seeds
LLaDA-flash-102B,0.0,0.7893,5
LLaDA-flash-102B,0.2,0.6019,5
LLaDA-flash-102B,0.4,0.5192,5
LLaDA-flash-102B,0.6,0.508,5
LLaDA-flash-102B,0.8,0.5004,5
LLaDA-flash-102B,1.0,0.4958,5
LLaDA-flash-102B,1.5,0.495,5
LLaDA-mini,0.0,0.7075,5
LLaDA-mini,0.2,0.5696,5
LLaDA-mini,0.4,0.5289,5
LLaDA-mini,0.6,0.5122,5
LLaDA-mini,0.8,0.5124,5
LLaDA-mini,1.0,0.5119,5
LLaDA-mini,1.5,0.5113,5
DiffuCoder-7B,0.0,0.7778,5
DiffuCoder-7B,0.2,0.6675,5
DiffuCoder-7B,0.4,0.5625,5
DiffuCoder-7B,0.6,0.5277,5
DiffuCoder-7B,0.8,0.5229,5
DiffuCoder-7B,1.0,0.5178,5
DiffuCoder-7B,1.5,0.513,5
Dream-Coder-7B,0.0,0.76,1
Dream-Coder-7B,0.05,0.7694,1
Dream-Coder-7B,0.1,0.7505,1
Dream-Coder-7B,0.2,0.7652,1
Dream-Coder-7B,0.4,0.587,1
Dream-Coder-7B,0.8,0.521,1
UltraLLaDA-8B (512ctx),0.0,0.7184,1
UltraLLaDA-8B (512ctx),0.05,0.7203,1
UltraLLaDA-8B (512ctx),0.1,0.6782,1
UltraLLaDA-8B (512ctx),0.2,0.6877,1
UltraLLaDA-8B (512ctx),0.4,0.6322,1
UltraLLaDA-8B (512ctx),0.8,0.6207,1
Stable-DiffCoder-8B,0.0,0.6677,1
Stable-DiffCoder-8B,0.05,0.6667,1
Stable-DiffCoder-8B,0.1,0.608,1
Stable-DiffCoder-8B,0.2,0.4623,1
Stable-DiffCoder-8B,0.4,0.5021,1
Stable-DiffCoder-8B,0.8,0.4832,1


==> anc/data/tables/steering_arms.csv <==
arm,pass_of_30,compile_of_30,delta_pass_vs_base,delta_compile_vs_base
base,15,26,0,0
probe_g+,14,24,-1,-2
probe_g-,5,16,-10,-10
probe_c+,15,25,0,-1
probe_c-,10,21,-5,-5
rand_g+,15,22,0,-4
rand_g-,14,24,-1,-2
rand_c+,16,25,1,-1
train_g+,5,9,-10,-17
train_g-,15,27,0,1
train_c+,7,12,-8,-14


==> anc/docs/DATA_GUIDE.md <==
# Data guide

The files below map the paper's graphs and experimental sections to compact results. Filenames retain the run and model identifiers used when the results were produced. The separate provenance map lists their original locations.

## Graph inputs

| Output figure | Input files or values | Interpretation |
| --- | --- | --- |
| `g3_jspace_depth.pdf` | `data/probing/decode_*.json`, `layer_curve` | Original per-layer correctness-read curves for six models |
| `jspace_readable_vs_interpretable.pdf` | The same six files, `auc_at_peak` and `neg_wrong_frac` | Probe AUC versus wrongness-token count among the negative pole's top 30 tokens |
| `g1_param_correctness_noise.pdf` | `data/perturbations/noise_replicates/neuro_partA_*.json` | Mean stored AUC at each noise magnitude for DiffuCoder, LLaDA-mini and LLaDA-flash |
| `auc_vs_causal.pdf` | `data/perturbations/interventions/*__causal.json` | Attention-ablation read AUC, using the plotting code's drift check |
| `dissociation_read_vs_generation.pdf` | `DiffuCoder-7B-cpGRPO__noise.json` and `DiffuCoder-7B-cpGRPO__behavioral.json` in the interventions directory | Internal read AUC and generated-code pass@1 under perturbation |
| `steer_asymmetry.pdf` | Constants in `code/plotting_reference.py` and `scripts/plot_figures.py` | Earlier four-arm steering summary: 0.433 baseline, 0.429 random, 0.388 positive probe, 0.298 negative probe |
| `compare_ar.pdf` | Constants in the same plotting files | Earlier diffusion/autoregressive comparison: 0.789, 0.696, 0.677 and 0.559; the original 0.53 null guide is preserved |

`data/figure_values.json` stores all plotted numerical coordinates for the seven figures. It is used to check redrawing, including points, bars and error-bar geometry. It is not a replacement for the experiment inputs.

The original depth curves include final entries whose capture convention can differ from intermediate blocks. Use the dedicated final-layer summaries below for the paper's remeasurement discussion. The dissociation figure follows the manuscript's plotting inputs, which differ from an earlier blog figure.

## Probe and confidence comparisons

| File | Run and contents |
| --- | --- |
| `data/confidence/analyzeA32.json` | DiffuCoder, 32 denoising steps; 95 rollouts from 19 mixed-outcome problems; probe depth curve and confidence comparisons |
| `data/confidence/analyzeA.json` | DiffuCoder, 16 denoising steps; 324 rollouts from 54 mixed-outcome problems |
| `data/confidence/analyzeB.json` | Qwen2.5-Coder; 448 rollouts from 56 mixed-outcome problems |
| `data/tables/confidence_comparison.csv` | Supplied cross-run summary of the confidence analyses |

A mixed-outcome problem has at least one passing and one failing rollout. The analysis script is `code/campaign/analyzeAB.py`. Its required activation shards are not included; the JSON files hold the supplied analysis results.

## Mutant and final-layer tests

| File | Run and contents |
| --- | --- |
| `data/mutants/runC_ref.json` | MBPP+ mutant correctness test |
| `data/mutants/runC_hep.json` | HumanEval+ mutant correctness test |
| `data/final_layer/runD.json` | DiffuCoder final-layer and representation-subspace battery |
| `data/final_layer/runF_flash.json` | Flash mutant remeasurement, including raw and normalized last-block measurements |
| `data/final_layer/runFS.json` | Stable-DiffCoder follow-up summary |
| `data/final_layer/runFS_probe.log` | Compact console summary accompanying the Stable follow-up |
| `data/tables/bug_tests.csv` | Supplied mutant-test summary |
| `data/tables/final_layer_battery.csv` | Supplied DiffuCoder final-layer battery summary |
| `data/tables/depth_curves.csv` | Supplied original depth curves and available remeasurement rows |

The available final-layer scripts are `runD_final.py`, `runF_flash.py`, and `runF_stable.py` under `code/campaign/`. The run-C capture scripts are not included in the available source.

## Steering

`data/steering/runE_shard0.jsonl` through `runE_shard5.jsonl` contain per-task pass and compile outcomes for the eleven-arm campaign. Each line identifies a task and records the arm outcomes. `data/tables/steering_arms.csv` summarizes those outcomes. The available fitting, training and evaluation code is `code/campaign/runE_steer.py`.

This campaign is separate from the earlier four-bar steering figure. Do not substitute one result set for the other when reproducing the paper's plots.

## Noise and summary tables

`data/perturbations/noise_replicates/` contains individual stored rows across noise magnitude and seed, with additional representation measures. The redraw averages the stored AUCs by magnitude. `data/tables/noise_curves.csv` is the supplied compact noise summary. The perturbation scripts under `code/perturbations/` require additional mutant inputs and activation dumps to generate new measurements.


==> anc/docs/EXPERIMENTS.md <==
# Experiment notes

The study separates three questions: whether activations predict correctness, whether the representation changes under perturbation, and whether interventions improve generation. The files in this repository include compact results and the available research scripts for these questions.

## Models and tasks

The primary diffusion model is DiffuCoder-7B-cpGRPO. The broader probe/perturbation results include Dream-Coder-7B, Stable-DiffCoder-8B, LLaDA2.0-mini, LLaDA-flash, and UltraLLaDA-8B. The Qwen2.5-Coder capture uses the autoregressive `Qwen/Qwen2.5-Coder-7B-Instruct` checkpoint. MBPP+ supplies code-generation tasks, and the mutant checks include MBPP+ and HumanEval+.

The compact files preserve the measured outputs, but do not include immutable model or dataset revision hashes for every run. Model sizes and variant names differ in some historical filenames; for example, `LLaDA-flash-100B` denotes the model described as 102B in the paper. Refer to the manuscript for model descriptions and to the data guide for each stored result.

## Available scripts and dependencies

| Scripts | Purpose | Additional requirements |
| --- | --- | --- |
| `code/campaign/runA_diffu.py`, `runB_qwen.py` | Capture activations and confidence measures during generation | Model weights, dataset/prompt/grading helpers from `jcode`, output storage |
| `code/campaign/analyzeAB.py` | Problem-level probe and confidence analysis | Trusted original activation shards, NumPy and PyTorch |
| `code/campaign/runD_final.py` | Final-layer, token-subspace and nonlinear-readout comparisons | DiffuCoder weights, run-A shards, scikit-learn |
| `code/campaign/runE_steer.py` | Fit, optimize and evaluate steering directions | Run-A shards, model weights, `jcode`, `gradefix` |
| `code/campaign/runF_flash.py`, `runF_stable.py` | Mutant capture and final-layer measurements | Model weights, `jcode`, `gradefix`, `ladder_subtle2` |
| `code/perturbations/pert_ext.py`, `neuro_clean.py` | Perturbation extensions and clean activation capture | Model weights and the original mutant corpus |
| `code/perturbations/neuro_analytic.py`, `repro_seed.py` | Analysis of stored activation captures | Original clean activation dumps and `pert_ext.py` |

The local modules `jcode`, `gradefix`, and `ladder_subtle2` are not supplied. They define data loading, prompting, code extraction, grading or mutation behavior, so replacing them would change the experiment. The original run-C capture and logit-lens-generation source are also unavailable in this package. Some original clean all-layer dumps were reported lost in the research notes.

`requirements/experiments.in` lists dependencies visible in the available code. Transformers 4.51.3 is recorded in the original campaign notes; the other full-experiment package versions are not frozen. The file is not a tested environment lockfile. `requirements/figures.txt` is the separate, tested figure environment.

The original campaign scripts use `~/jlens/` paths; perturbation scripts use `/scratch/jspace_pert/` and `/scratch/jspace_neuro/`. Those paths must be adapted together with the missing inputs before running new experiments. The Python source files are preserved without changing their experimental behavior.

## Probe analysis

`analyzeAB.py` centers representations by problem, forms difference-of-means directions in five problem-level folds, scores held-out problems and reports mean within-problem AUC. The default fold seed is 0. At 200 permutations, the probe-null seeds are 1000–1199 and confidence-null seeds are 2000–2199. The bootstrap seed is 7.

Three implementation details matter when interpreting its uncertainty estimates:

1. The original docstring describes refitting the full pipeline for each permutation, but the function fits scores once, permutes the evaluation labels and repeats layer selection over those fixed scores. It does not refit the probe inside the permutation loop.
2. The bootstrap samples problem IDs with replacement, then groups by the original IDs when calculating within-problem AUC. Repeated copies of a problem are therefore regrouped rather than treated as separate weighted bootstrap clusters.
3. The AUC helper assigns ranks after sorting without averaging tied ranks. With tied scores, its result can differ from a tie-aware AUC.

The supplied numerical summaries have not been recomputed to change these choices. A new statistical analysis should specify the intended protocol before comparing results.

With trusted original activation shards and the correct environment, the analysis interface is:

```bash
python code/campaign/analyzeAB.py --run A --glob '/path/to/runA/runA_shard*.pt' --n_perm 200 --out analyzeA32_recomputed.json
python code/campaign/analyzeAB.py --run B --glob '/path/to/runB/runB_shard*.pt' --n_perm 200 --out analyzeB_recomputed.json
```

These experiment commands have not been run from the compact repository. The loader uses `torch.load(..., weights_only=False)`, so the shard files must be trusted.

## Steering settings

The available run-E script uses layer 18, intervention magnitude 0.4, and eleven arms evaluated together. It distinguishes all-position and still-masked-position interventions, matched random directions, and an optimized direction. Random control directions use seed `10000 + task_index`. The supplied per-task outcomes cover the campaign described in the paper; original generation seeds and a complete immutable environment have not been reconstructed.

New model runs would be new measurements. They should record model/data revisions, seeds, hardware, precision, package versions and the exact commands alongside their results. No new model inference was performed to prepare this repository.


==> anc/docs/PROVENANCE.md <==
# Source provenance

This standalone repository reorganizes the available research code and compact result files while keeping the original research-script bytes and result filenames. The earlier research-source commit is `b38aabc848dae38b10eed39ab948588d06d58d06`. That identifier belongs to the source checkout from which these files were collected; it is not a commit in this new repository.

The machine-readable [source mapping](source_mapping.json) lists each imported file, its original path and SHA-256 hash. Research scripts under `code/campaign/`, `code/perturbations/`, and `code/plotting_reference.py` were copied without changes. Results were grouped under `data/` without altering their contents. Original generic run paths remain in those scripts and the compact Stable follow-up log.

`scripts/plot_figures.py` adapts the earlier vector-figure redraw to this repository's paths. It reads `data/` directly, redirects the numerical-reference script's paths in memory, and defaults to `build/figures/` and `build/checks/`. It does not depend on the parent checkout. Figure coordinates are checked against both the original plotting reference and `data/figure_values.json`.

`code/plotting_reference.py` keeps the original script's historical formatting comments. It serves as a numerical reference, not as the manuscript template. Two figures contain hardcoded summary values inherited from that script; the [data guide](DATA_GUIDE.md) identifies them explicitly.

The root `MANIFEST.json` identifies the current code/data/documentation files by size and SHA-256 hash. Run `python scripts/manifest.py` to check it. Manuscript source and generated PDF/ZIP hashes are recorded separately by the build and packaging tools, so changing the manuscript does not change the research-data manifest.

The original four-bar steering results, the eleven-arm steering campaign, and later final-layer summaries are distinct experiments. They retain their separate files. No results were inferred from graph pixels, and no missing experimental inputs were fabricated during reorganization.

No project-level licence was present among the supplied tracked research files, so this repository does not add one. Model and benchmark licences remain separate from the availability of this code. Repository initialization, a remote URL, and publication are left to the authors.


==> anc/docs/REPRODUCING.md <==
# Reproducing figures and building the paper

The seven graph PDFs can be regenerated from the supplied result data without running a language model. The two schematic diagrams are drawn by TikZ when the manuscript compiles.

## Python environment

The figure workflow was tested with Python 3.12.13, Matplotlib 3.10.7, and NumPy 2.5.3. From the ancillary directory:

```bash
python -m venv .venv
.venv/bin/python -m pip install -r requirements/figures.txt
.venv/bin/python scripts/manifest.py
.venv/bin/python scripts/plot_figures.py
```

The manifest command checks the files under `code/`, `data/`, `docs/`, `requirements/`, and `scripts/`, plus the README and `.gitignore`. After an intentional edit, refresh it with `python scripts/manifest.py --write`.

The plot command writes seven PDFs to `build/figures/`, PNG previews to `build/checks/`, and `build/checks/figure_data_manifest.json`. Successful completion prints `verified frozen manuscript coordinates for all seven figures`. This means the plotted coordinates agree with both `code/plotting_reference.py` and `data/figure_values.json`. It does not rerun the experiments or recompute their statistical estimates. The script accepts `--output-root PATH` to place the output elsewhere.

The data guide explains each input file. The four-bar steering and four-model comparison plots retain numeric constants from the original plotting code; they are not calculated from the separate eleven-arm steering campaign.

## Compile the accompanying manuscript

This guide is distributed inside the arXiv package's `anc/` directory. The manuscript sources (`main.tex`, `appendix.tex`, `main.bbl`, and `figures/`) are in its parent directory. From `anc/`, compile them with:

```bash
cd ..
xelatex -no-shell-escape -interaction=nonstopmode -halt-on-error main.tex
xelatex -no-shell-escape -interaction=nonstopmode -halt-on-error main.tex
xelatex -no-shell-escape -interaction=nonstopmode -halt-on-error main.tex
```

The full repository's paper-build and ZIP-packaging wrappers are not included in this compact ancillary tree. The figure-redraw and manifest commands above run directly from `anc/`. The enclosing archive is already the submission source package; no extra packaging step is needed here.

## Repeating experiments

The supplied research scripts are preserved as their original source files. They require additional data, model downloads, and local helper modules, and retain the original run-directory assumptions. See [EXPERIMENTS.md](EXPERIMENTS.md) before using them. The figure environment is not a full experiment environment.


==> anc/docs/source_mapping.json <==
{
  "legacy_source_commit": "b38aabc848dae38b10eed39ab948588d06d58d06",
  "files": [
    {
      "path": "code/campaign/analyzeAB.py",
      "legacy_path": "scripts/campaign/analyzeAB.py",
      "sha256": "bc02f04cfe5461d1b5d6003c7246c7daf5948eef6a07033fb7913a8acb74e74e",
      "transformation": "none"
    },
    {
      "path": "code/campaign/runA_diffu.py",
      "legacy_path": "scripts/campaign/runA_diffu.py",
      "sha256": "bfa2148099f0a92b96ca920353044107f958760380c39efddb4a4751e62d3c25",
      "transformation": "none"
    },
    {
      "path": "code/campaign/runB_qwen.py",
      "legacy_path": "scripts/campaign/runB_qwen.py",
      "sha256": "31f5c2c1bbf83e08545ff712c6fd44f1a7b617d726bcebf6295b80e724a765fa",
      "transformation": "none"
    },
    {
      "path": "code/campaign/runD_final.py",
      "legacy_path": "scripts/campaign/runD_final.py",
      "sha256": "565d8b3f53c23874d53e285fcb10846f6072f45467be6c83ea47834a48677e9b",
      "transformation": "none"
    },
    {
      "path": "code/campaign/runE_steer.py",
      "legacy_path": "scripts/campaign/runE_steer.py",
      "sha256": "334d07cbda9915e29062c74e9a51a6ee4bbbc030e586101e263f05ea11e172fd",
      "transformation": "none"
    },
    {
      "path": "code/campaign/runF_flash.py",
      "legacy_path": "scripts/campaign/runF_flash.py",
      "sha256": "7a613d89dc0d8216c0e4346d0e319bcf64334e63a66cf55cf9294fd74306fefe",
      "transformation": "none"
    },
    {
      "path": "code/campaign/runF_stable.py",
      "legacy_path": "scripts/campaign/runF_stable.py",
      "sha256": "a29aaf089776e7572d674cdc7fdfa64adf4e7023034948f261ff7798d0c324f0",
      "transformation": "none"
    },
    {
      "path": "code/perturbations/neuro_analytic.py",
      "legacy_path": "jspace_perturbation/neuro/neuro_analytic.py",
      "sha256": "f6246edd676713619b3b4c12c46c598222914ed75c5b313893b59d35b5412f25",
      "transformation": "none"
    },
    {
      "path": "code/perturbations/neuro_clean.py",
      "legacy_path": "jspace_perturbation/neuro/neuro_clean.py",
      "sha256": "f3b483b6f81e59e892b50c37ecae4701bcc6c39bd36b719b3afcccf9e15d0763",
      "transformation": "none"
    },
    {
      "path": "code/perturbations/pert_ext.py",
      "legacy_path": "jspace_perturbation/neuro/pert_ext.py",
      "sha256": "14936b14449430ba3f7221022514081c8245df73bcf6ee02e6073b50f28fa66b",
      "transformation": "none"
    },
    {
      "path": "code/perturbations/repro_seed.py",
      "legacy_path": "jspace_perturbation/neuro/repro_seed.py",
      "sha256": "409f86ca41a1a7f664057843d8037c73523e0b13fabd540019efc2d3668391c7",
      "transformation": "none"
    },
    {
      "path": "code/plotting_reference.py",
      "legacy_path": "scripts/figures/neurips_figs.py",
      "sha256": "3ad6573a46aa0d88e74e50580dd0dd6ec162e0c98da820b0c940ad182af33738",
      "transformation": "none"
    },
    {
      "path": "data/probing/decode_DiffuCoder-7B.json",
      "legacy_path": "jspace_perturbation/decode/decode_DiffuCoder-7B.json",
      "sha256": "46e071a204da242c5410610c3faa0c05a2e600000741c58a65174aa18692cec5",
      "transformation": "none"
    },
    {
      "path": "data/probing/decode_Dream-Coder-7B.json",
      "legacy_path": "jspace_perturbation/decode/decode_Dream-Coder-7B.json",
      "sha256": "7d0424d2d9b2bd3034f593c2c6739ed5e835520c2343ab62ab7be26025c7f0e4",
      "transformation": "none"
    },
    {
      "path": "data/probing/decode_LLaDA-flash-100B.json",
      "legacy_path": "jspace_perturbation/decode/decode_LLaDA-flash-100B.json",
      "sha256": "1a54082d038ad512dc7dd615f57071738ea90dd6209429e905546f3b84ca560f",
      "transformation": "none"
    },
    {
      "path": "data/probing/decode_LLaDA2.0-mini.json",
      "legacy_path": "jspace_perturbation/decode/decode_LLaDA2.0-mini.json",
      "sha256": "d89f8e080105f8d70f9e137c7632f4acdce0c94b79403108c7ce1da71e3df91b",
      "transformation": "none"
    },
    {
      "path": "data/probing/decode_Stable-DiffCoder-8B.json",
      "legacy_path": "jspace_perturbation/decode/decode_Stable-DiffCoder-8B.json",
      "sha256": "4fcf0334030e8afa8227ff39c45fae4de81ec53ab24dc83bbc9c1be0ad12bef7",
      "transformation": "none"
    },
    {
      "path": "data/probing/decode_UltraLLaDA-8B.json",
      "legacy_path": "jspace_perturbation/decode/decode_UltraLLaDA-8B.json",
      "sha256": "5a4a51154470cc99b273cbef32410ae5334b6f0606e4e635801a7d4dd34dc19f",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/noise_replicates/neuro_partA_DiffuCoder-7B-cpGRPO.json",
      "legacy_path": "jspace_perturbation/neuro/neuro_partA_DiffuCoder-7B-cpGRPO.json",
      "sha256": "50fb45773c072507d86434760dbd1f43ba968306eebd369867ba107cf89c61aa",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/noise_replicates/neuro_partA_LLaDA2.0-mini.json",
      "legacy_path": "jspace_perturbation/neuro/neuro_partA_LLaDA2.0-mini.json",
      "sha256": "90d264e87f8a329c7c2efa25340aa522fefff5a7b5a47c16efbd2763c66de4d1",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/noise_replicates/neuro_partA_llada_flash.json",
      "legacy_path": "jspace_perturbation/neuro/neuro_partA_llada_flash.json",
      "sha256": "1d5f8a978e3ba1018b83e9a1ae0841c24b30094eb086e02efdce9c48c651ddde",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/interventions/DiffuCoder-7B-cpGRPO__behavioral.json",
      "legacy_path": "jspace_perturbation/raw/DiffuCoder-7B-cpGRPO__behavioral.json",
      "sha256": "94eb367af5062012255acdec90c722fd25caa5cad29c0d887babd91ce22db5ed",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/interventions/DiffuCoder-7B-cpGRPO__causal.json",
      "legacy_path": "jspace_perturbation/raw/DiffuCoder-7B-cpGRPO__causal.json",
      "sha256": "78b8ab5d2e75cc9001f0e71b716b36c9346496daafb8b934f5a3f0a2953a6c74",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/interventions/DiffuCoder-7B-cpGRPO__noise.json",
      "legacy_path": "jspace_perturbation/raw/DiffuCoder-7B-cpGRPO__noise.json",
      "sha256": "e2b79a0f6ffd9f1f51f6577f1c0036a615d031534e644620c4f6cb9b1bf9ea62",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/interventions/Dream-Coder-7B__causal.json",
      "legacy_path": "jspace_perturbation/raw/Dream-Coder-7B__causal.json",
      "sha256": "b90e242900f8828a1682bde72b469f0029bfcd540767121411a35aaceedd2e69",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/interventions/LLaDA2.0-mini__causal.json",
      "legacy_path": "jspace_perturbation/raw/LLaDA2.0-mini__causal.json",
      "sha256": "aa1cd75a818cc7c69181dbc3834ab32e8ced18135950a4a9df2f960a87e7f1f5",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/interventions/Stable-DiffCoder-8B__causal.json",
      "legacy_path": "jspace_perturbation/raw/Stable-DiffCoder-8B__causal.json",
      "sha256": "4adb35969373ccdc1fe00120606f041887de9acf1becac35c4d117c67d9ce9b1",
      "transformation": "none"
    },
    {
      "path": "data/perturbations/interventions/llada_flash__causal.json",
      "legacy_path": "jspace_perturbation/raw/llada_flash__causal.json",
      "sha256": "42a0c212bf5cb037d97212819c79c96d91fe31c219e859c44a7c43ffe8560ac9",
      "transformation": "none"
    },
    {
      "path": "data/confidence/analyzeA.json",
      "legacy_path": "trainium_campaign/out/analyzeA.json",
      "sha256": "8c40e21ec471f9ca294ceffe6ffaf6c4dabcfe7ba74ed8112cb1d2be79d282df",
      "transformation": "none"
    },
    {
      "path": "data/confidence/analyzeA32.json",
      "legacy_path": "trainium_campaign/out/analyzeA32.json",
      "sha256": "30d55d1d90f50c8aa96a34e3219aa21a01c37e98537991a7399b88656fa2fa62",
      "transformation": "none"
    },
    {
      "path": "data/confidence/analyzeB.json",
      "legacy_path": "trainium_campaign/out/analyzeB.json",
      "sha256": "c8e9ea16fc7b4e2a25dec0653c58add7d0d6e993714ebf758c083f0f8e573f29",
      "transformation": "none"
    },
    {
      "path": "data/mutants/runC_ref.json",
      "legacy_path": "trainium_campaign/out/runC_ref.json",
      "sha256": "e9c60b23f40568e03ade826558c640403ab4f06ee3fbf1b5cbe85b83d14fd3c4",
      "transformation": "none"
    },
    {
      "path": "data/mutants/runC_hep.json",
      "legacy_path": "trainium_campaign/out/runC_hep.json",
      "sha256": "822ba93c832d011849726884de284fb74efaab14d92a0af9102d647af66a2b9e",
      "transformation": "none"
    },
    {
      "path": "data/final_layer/runD.json",
      "legacy_path": "trainium_campaign/out/runD.json",
      "sha256": "60e84ead9d29f911f2199f1688a9face1a55461e3fe612f614efb894e069cbdf",
      "transformation": "none"
    },
    {
      "path": "data/final_layer/runF_flash.json",
      "legacy_path": "trainium_campaign/flash_retest/out/runF_flash.json",
      "sha256": "b7d78f10a06d52268e91eefbd52350d09b9e999da3dc5b8647a1bc01988ead12",
      "transformation": "none"
    },
    {
      "path": "data/final_layer/runFS.json",
      "legacy_path": "trainium_campaign/flash_retest/out/runFS.json",
      "sha256": "5388a0d6dde7a4914ffc9134ddf26dfe7ace13400424e6523766976705100760",
      "transformation": "none"
    },
    {
      "path": "data/final_layer/runFS_probe.log",
      "legacy_path": "trainium_campaign/flash_retest/out/runFS_probe.log",
      "sha256": "d460be4cb48e054c2b3bf0e3113efd3caa5e11ced1df7ed4f987dc60d4f1d65f",
      "transformation": "none"
    },
    {
      "path": "data/steering/runE_shard0.jsonl",
      "legacy_path": "trainium_campaign/out/runE/runE_shard0.jsonl",
      "sha256": "74d1c59aff646e27c5db7647f3d7d96e459688a945fc620faa6ffea256a6a342",
      "transformation": "none"
    },
    {
      "path": "data/steering/runE_shard1.jsonl",
      "legacy_path": "trainium_campaign/out/runE/runE_shard1.jsonl",
      "sha256": "019eb3767e928ef3d7aa21cd2cb47a1ed65d5dd50cfad6c856f9648f49e0c7f6",
      "transformation": "none"
    },
    {
      "path": "data/steering/runE_shard2.jsonl",
      "legacy_path": "trainium_campaign/out/runE/runE_shard2.jsonl",
      "sha256": "0627aa4436094b98bbbd71a24ef28edc89cb132dd3095fc9e50d8e4779e76446",
      "transformation": "none"
    },
    {
      "path": "data/steering/runE_shard3.jsonl",
      "legacy_path": "trainium_campaign/out/runE/runE_shard3.jsonl",
      "sha256": "644a5ebaa0e879ba4d493a28d4b042b7032febd04f7160047ecc371fa9034981",
      "transformation": "none"
    },
    {
      "path": "data/steering/runE_shard4.jsonl",
      "legacy_path": "trainium_campaign/out/runE/runE_shard4.jsonl",
      "sha256": "904965e0a190a4e6924ef2709703428590f4f62d213b3f754cabbacb22695296",
      "transformation": "none"
    },
    {
      "path": "data/steering/runE_shard5.jsonl",
      "legacy_path": "trainium_campaign/out/runE/runE_shard5.jsonl",
      "sha256": "8323aaaed4302c95b9fdfd5b644d20bb62867c5eabdd98583710cf813a83517b",
      "transformation": "none"
    },
    {
      "path": "data/tables/bug_tests.csv",
      "legacy_path": "trainium_campaign/csv/bug_tests.csv",
      "sha256": "b652506f72a1e6321424a3a98cc9a750554e5e58d52266f40358b015a5e84af8",
      "transformation": "none"
    },
    {
      "path": "data/tables/confidence_comparison.csv",
      "legacy_path": "trainium_campaign/csv/confidence_comparison.csv",
      "sha256": "e6a407972adc8cdf930fa680598bf29d33bf9b8aebd3fce92f1e3bd64304c1a5",
      "transformation": "none"
    },
    {
      "path": "data/tables/depth_curves.csv",
      "legacy_path": "trainium_campaign/csv/depth_curves.csv",
      "sha256": "9969721fdf09ecc3b278d4ec7e2625b39cf03e50d788ae9ead6b97a36bedad8f",
      "transformation": "none"
    },
    {
      "path": "data/tables/final_layer_battery.csv",
      "legacy_path": "trainium_campaign/csv/final_layer_battery.csv",
      "sha256": "11f8aa2559aac9d064259fa2db8b23058a3f7dfae37835a9ba46c499123b1201",
      "transformation": "none"
    },
    {
      "path": "data/tables/noise_curves.csv",
      "legacy_path": "trainium_campaign/csv/noise_curves.csv",
      "sha256": "974d5411a9f8315635ef41c9468368a68f6a28db1c214e510706a9df92e68c6d",
      "transformation": "none"
    },
    {
      "path": "data/tables/steering_arms.csv",
      "legacy_path": "trainium_campaign/csv/steering_arms.csv",
      "sha256": "433a9f8a4398c7e25e4675157475921c1aa0eefd89db9d9b037c22fbcdfdb429",
      "transformation": "none"
    },
    {
      "path": "data/figure_values.json",
      "legacy_path": "expected_figure_values.json",
      "sha256": "b18e1846ed57acadd1702da7920552f9592082905487f3c5ff99ad596cc3049f",
      "transformation": "none"
    },
    {
      "path": "requirements/figures.txt",
      "legacy_path": "requirements-figures.txt",
      "sha256": "58afb227303b0cfd93109b31d472d42c3648af164a9372739b270155ed147ae9",
      "transformation": "none"
    },
    {
      "path": "requirements/experiments.in",
      "legacy_path": "requirements-experiments.in",
      "sha256": "889953ed529e61f8ebdc1fd13a97fc56cbc50d40b2e57111b1802b4359a1365b",
      "transformation": "none"
    },
    {
      "path": "scripts/plot_figures.py",
      "legacy_path": "rebuild_figures.py",
      "legacy_sha256": "26ce9b60b501932a603b6cfb8dfe2d3ffd0306025b23ef4e52363aed7ccd4c8e",
      "transformation": "Update input paths to grouped data; reference execution remaps paths in memory; outputs default to build/figures and build/checks; numeric payloads and plotting code unchanged."
    }
  ]
}


==> anc/requirements/experiments.in <==
# Dependency inventory from imports; NOT a tested or complete lockfile.
# See REPRODUCIBILITY.md for missing local modules and model/data revisions.
numpy
torch
transformers==4.51.3
scikit-learn
# Missing local modules: jcode, gradefix, ladder_subtle2


==> anc/requirements/figures.txt <==
# Tested figure-only environment: Python 3.12.13.
matplotlib==3.10.7
numpy==2.5.3


==> anc/scripts/manifest.py <==
#!/usr/bin/env python3
"""Write or verify hashes for this repository's code, data and documentation."""
from pathlib import Path
import argparse
import hashlib
import json

ROOT = Path(__file__).resolve().parents[1]
DIRECTORIES = ('code', 'data', 'docs', 'requirements', 'scripts')
ROOT_FILES = ('README.md', '.gitignore')


def source_files(root=ROOT):
    paths = [root / name for name in ROOT_FILES if (root / name).is_file()]
    for name in DIRECTORIES:
        paths += [p for p in (root / name).rglob('*') if p.is_file()
                  and '__pycache__' not in p.parts and p.suffix != '.pyc']
    return sorted(paths)


def make_manifest(root=ROOT):
    return {'scope': 'Code, supplied result data, scripts and documentation; paper and generated artifacts are separate.',
            'hash_algorithm': 'sha256',
            'files': {p.relative_to(root).as_posix(): {'bytes': p.stat().st_size,
                        'sha256': hashlib.sha256(p.read_bytes()).hexdigest()} for p in source_files(root)}}


def verify(root=ROOT):
    expected = json.loads((root / 'MANIFEST.json').read_text())
    actual = make_manifest(root)
    if actual['files'] != expected['files']:
        changed = sorted(name for name in set(actual['files']) | set(expected['files'])
                         if actual['files'].get(name) != expected['files'].get(name))
        raise SystemExit('Manifest mismatch: ' + ', '.join(changed))
    print(f"verified {len(expected['files'])} source files")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--write', action='store_true', help='Refresh the manifest after intentional source edits')
    args = parser.parse_args()
    if args.write:
        record = make_manifest()
        (ROOT / 'MANIFEST.json').write_text(json.dumps(record, indent=2) + '\n')
        print(f"wrote manifest for {len(record['files'])} source files")
    else:
        verify()


if __name__ == '__main__':
    main()


==> anc/scripts/plot_figures.py <==
#!/usr/bin/env python3
"""Rebuild the seven manuscript graphs as vector PDFs without rerunning experiments.

From the repository root:
  python -m pip install -r requirements/figures.txt
  python scripts/plot_figures.py

Every numeric line, scatter point, rectangle, and error-bar segment is checked
for exact equality against code/plotting_reference.py run on the same inputs.
The resulting PDF files are standalone; arXiv does not need to run this script.
"""
from pathlib import Path
import argparse
import hashlib
import json
import platform
import re
import subprocess

import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection, PathCollection
from matplotlib.patches import Rectangle

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument("--repo-root", type=Path, default=Path(__file__).resolve().parents[1])
parser.add_argument("--output-root", type=Path, default=Path(__file__).resolve().parents[1] / "build")
args = parser.parse_args()
REPO_ROOT = args.repo_root.resolve()
OUTPUT_ROOT = args.output_root.resolve()
FIGURE_DIR = OUTPUT_ROOT / "figures"
QA_DIR = OUTPUT_ROOT / "checks"
FIGURE_DIR.mkdir(parents=True, exist_ok=True)
QA_DIR.mkdir(parents=True, exist_ok=True)
BASELINE = {}
FINAL_DATA = {}


def as_numbers(values):
    """JSON-safe native values, preserving exact stored float values."""
    if hasattr(values, "tolist"):
        values = values.tolist()
    if isinstance(values, (list, tuple)):
        return [as_numbers(value) for value in values]
    return values


def numeric_artists(fig):
    result = []
    for ax in fig.axes:
        data = {
            "lines": [{"x": as_numbers(line.get_xdata()), "y": as_numbers(line.get_ydata())}
                      for line in ax.lines],
            "scatter": [], "line_segments": [], "rectangles": [],
        }
        for collection in ax.collections:
            if isinstance(collection, PathCollection):
                data["scatter"].append(as_numbers(collection.get_offsets()))
            elif isinstance(collection, LineCollection):
                data["line_segments"].append(as_numbers(collection.get_segments()))
        for patch in ax.patches:
            if isinstance(patch, Rectangle):
                data["rectangles"].append([float(patch.get_x()), float(patch.get_y()),
                                           float(patch.get_width()), float(patch.get_height())])
        result.append(data)
    return result


def capture_reference(fig, name):
    BASELINE[Path(name).stem] = numeric_artists(fig)


reference_path = REPO_ROOT / "code" / "plotting_reference.py"
reference = reference_path.read_text()
reference = reference.replace('f"{BASE}/decode/decode_*.json"', 'f"{BASE}/probing/decode_*.json"')
reference = reference.replace('f"{BASE}/raw/*.json"', 'f"{BASE}/perturbations/interventions/*.json"')
reference = reference.replace('f"{BASE}/neuro"', 'f"{BASE}/perturbations/noise_replicates"')
reference = re.sub(r'^BASE = .+$',
                   "BASE = " + repr(str(REPO_ROOT / "data")), reference,
                   count=1, flags=re.MULTILINE)
reference = reference.replace(
    'fig.savefig(f"{G}/{name}", bbox_inches="tight", facecolor="white")',
    'capture_reference(fig, name)')
reference = reference.replace('print("wrote", name)', 'pass')
reference = reference.replace('print("done")', 'pass')
exec(compile(reference, str(reference_path), "exec"), {"capture_reference": capture_reference})
assert len(BASELINE) == 7, f"Expected seven reference figures, got {len(BASELINE)}"

import matplotlib as mpl; mpl.use("Agg")
import matplotlib.pyplot as plt
import json, glob, os

BASE = str(REPO_ROOT / "data")
G = str(FIGURE_DIR); NEU = f"{BASE}/perturbations/noise_replicates"

mpl.rcParams.update({
    "font.family": "serif",
    "font.serif": ["STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix",
    "font.size": 11, "axes.labelsize": 11, "xtick.labelsize": 10, "ytick.labelsize": 10,
    "legend.fontsize": 10, "figure.dpi": 300,
    "text.color": "#111111", "axes.labelcolor": "#111111",
    "xtick.color": "#111111", "ytick.color": "#111111",
    "axes.edgecolor": "#333333", "axes.linewidth": 0.8,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.alpha": 0.25, "grid.linewidth": 0.5, "axes.axisbelow": True,
    "legend.frameon": False, "pdf.fonttype": 42,
})

NAME = {"DiffuCoder-7B": "DiffuCoder-7B", "Dream-Coder-7B": "Dream-7B",
        "LLaDA2.0-mini": "LLaDA-mini", "Stable-DiffCoder-8B": "Stable-8B",
        "UltraLLaDA-8B": "UltraLLaDA-8B", "LLaDA-flash-100B": "LLaDA-flash-102B"}
COL = {"DiffuCoder-7B": "#1f77b4", "Dream-Coder-7B": "#ff7f0e", "Stable-DiffCoder-8B": "#2ca02c",
       "LLaDA2.0-mini": "#d62728", "LLaDA-flash-100B": "#7b3fb5", "UltraLLaDA-8B": "#17a2b8"}
MK  = {"DiffuCoder-7B": "o", "Dream-Coder-7B": "s", "Stable-DiffCoder-8B": "^",
       "LLaDA2.0-mini": "D", "LLaDA-flash-100B": "v", "UltraLLaDA-8B": "P"}
LS  = {"DiffuCoder-7B": "-", "Dream-Coder-7B": "--", "Stable-DiffCoder-8B": "-.",
       "LLaDA2.0-mini": ":", "LLaDA-flash-100B": "-", "UltraLLaDA-8B": "--"}

def chance(ax, label_x=0.01, color="#555555"):
    ax.axhline(0.5, color="#777777", ls=(0, (4, 3)), lw=0.9)
    ax.text(label_x, 0.502, "chance", transform=ax.get_yaxis_transform(),
            fontsize=9.5, color=color, va="bottom", ha="right" if label_x > 0.5 else "left")

def save(fig, name):
    stem = Path(name).stem
    current = numeric_artists(fig)
    assert current == BASELINE[stem], f"Numeric data changed in {stem}"
    FINAL_DATA[stem] = current
    pdf_path = FIGURE_DIR / f"{stem}.pdf"
    fig.savefig(pdf_path, bbox_inches="tight", facecolor="white",
                metadata={"Creator": "Matplotlib / arXiv figure preparation", "CreationDate": None})
    fig.savefig(QA_DIR / f"{stem}.png", bbox_inches="tight", facecolor="white", dpi=180)
    plt.close(fig)
    print("wrote", pdf_path.relative_to(OUTPUT_ROOT))

# ---------------- data: decode ----------------
D = {}
for f in glob.glob(f"{BASE}/probing/decode_*.json"):
    D[f.split("decode_")[1][:-5]] = json.load(open(f))

# ---------------- 1. depth curves ----------------
fig, ax = plt.subplots(figsize=(6.3, 3.6))
order = sorted(D, key=lambda m: D[m].get("auc_at_peak", 0))
for m in order:
    lc = D[m]["layer_curve"]; n = len(lc) - 1
    xs = [i / n for i in range(len(lc))]
    ax.plot(xs, lc, ls=LS.get(m, "-"), marker=MK.get(m, "o"), markevery=0.15,
            color=COL.get(m, "#888"), lw=1.1, ms=3.5, label=NAME.get(m, m))
    pk = max(range(len(lc)), key=lambda i: lc[i])
    ax.plot(pk / n, lc[pk], MK.get(m, "o"), color=COL.get(m, "#888"), ms=5, zorder=4)
chance(ax, label_x=0.985)
ax.set_xlabel("relative depth (layer / total layers)")
ax.set_ylabel("correctness read AUC")
ax.set_ylim(0, 1.0)
ax.legend(loc="lower right", ncol=2, columnspacing=1.0, handlelength=2.2)
save(fig, "g3_jspace_depth.png")

# ---------------- 2. readable vs interpretable ----------------
LOFF = {"LLaDA-flash-100B": (-8, 2, "right"), "LLaDA2.0-mini": (-8, 2, "right"),
        "DiffuCoder-7B": (0, 12, "center"), "Dream-Coder-7B": (6, -17, "center"),
        "UltraLLaDA-8B": (-12, -17, "center"), "Stable-DiffCoder-8B": (0, 12, "center")}
fig, ax = plt.subplots(figsize=(6.3, 3.6))
ax.axhspan(-1, 3, color="#999999", alpha=0.15)
ax.text(0.556, 1.0, "indistinguishable from\na random direction", fontsize=9,
        color="#555555", va="center")
for m in D:
    x = D[m].get("auc_at_peak", 0); y = D[m].get("neg_wrong_frac", 0) * 30
    ax.scatter(x, y, s=55, color=COL.get(m, "#888"), marker=MK.get(m, "o"),
               zorder=3, edgecolor="white", lw=0.9)
    dx, dy, ha = LOFF.get(m, (0, 10, "center"))
    ax.annotate(NAME.get(m, m), (x, y), (dx, dy), textcoords="offset points",
                ha=ha, fontsize=10, color=COL.get(m, "#333"), fontweight="bold")
ax.set_xlabel("correctness read AUC")
ax.set_ylabel("“wrong” words in the broken pole’s top 30")
ax.set_xlim(0.55, 0.90); ax.set_ylim(-4, 29)
save(fig, "jspace_readable_vs_interpretable.png")

# ---------------- 3. noise vs AUC across model size ----------------
def partA_mean(model, mmax=0.8):
    rows = json.load(open(f"{NEU}/neuro_partA_{model}.json")); by = {}
    for r in rows: by.setdefault(r["magnitude"], []).append(r)
    x = [m for m in sorted(by) if m <= mmax]
    y = [sum(r["auc"] for r in by[m]) / len(by[m]) for m in x]
    return x, y

G1 = [("LLaDA2.0-mini", "LLaDA-mini (1.4B active)", "#9A4D8E", "D", ":"),
      ("DiffuCoder-7B-cpGRPO", "DiffuCoder-7B (7.6B)", "#0F4D92", "o", "-"),
      ("llada_flash", "LLaDA-flash (102B)", "#B64342", "v", "--")]
fig, ax = plt.subplots(figsize=(5.8, 3.3))
for key, lab, col, mk, ls in G1:
    x, y = partA_mean(key)
    ax.plot(x, y, ls=ls, marker=mk, color=col, lw=1.1, ms=3.5, label=lab)
ax.set_xlim(0, None); ax.set_ylim(0, 1.0)
chance(ax, label_x=0.10)
ax.set_xlabel("noise magnitude $m$")
ax.set_ylabel("correctness read AUC")
ax.legend(loc="lower left")
save(fig, "g1_param_correctness_noise.png")

# ---------------- data: raw perturbation rows ----------------
def as_rows(data):
    if isinstance(data, list): return [x for x in data if isinstance(x, dict)]
    if isinstance(data, dict):
        for v in data.values():
            if isinstance(v, list) and v and isinstance(v[0], dict): return v
        if "auc" in data or "model" in data: return [data]
    return []

rows = []
for f in glob.glob(f"{BASE}/perturbations/interventions/*.json"):
    try: data = json.load(open(f))
    except Exception: continue
    for r in as_rows(data):
        r.setdefault("model", os.path.basename(f).split("__")[0])
        if "flash" in r["model"].lower(): r["model"] = "LLaDA-flash-100B"
        _pt = (r.get("ptype") or os.path.basename(f).split("__")[-1].split(".")[0]).lower()
        if _pt.startswith("behavioral"): _pt = "behavioral"
        r["ptype"] = _pt if _pt in ("noise", "rotate", "causal", "behavioral") else "_skip"
        r["x"] = next((r[k] for k in ("magnitude", "theta_deg", "frac") if r.get(k) is not None), None)
        rows.append(r)
behavioral = [r for r in rows if r["ptype"] == "behavioral"]
prows = [r for r in rows if r.get("auc") is not None and r["ptype"] in ("noise", "rotate", "causal")]

def series(model, ptype, key="auc"):
    d = [r for r in prows if r["model"] == model and r["ptype"] == ptype and r["x"] is not None]
    seen = {}
    for r in sorted(d, key=lambda r: r["x"]):
        if r["x"] not in seen or r.get("seq_len", 0) < seen[r["x"]].get("seq_len", 1e9): seen[r["x"]] = r
    d = [seen[k] for k in sorted(seen)]
    return [r["x"] for r in d], [r.get(key) for r in d]

def fired(model, ptype):
    _, dr = series(model, ptype, "drift_cosine"); dr = [d for d in dr if d is not None]
    return len(dr) >= 2 and min(dr) < 0.99

SIZE = {"DiffuCoder-7B-cpGRPO": "7.6B", "Dream-Coder-7B": "7.6B", "Stable-DiffCoder-8B": "8.2B",
        "LLaDA2.0-mini": "1.4B active", "LLaDA-flash-100B": "102B", "UltraLLaDA-8B": "8B"}
RNAME = {"DiffuCoder-7B-cpGRPO": "DiffuCoder-7B", "Dream-Coder-7B": "Dream-Coder-7B",
         "Stable-DiffCoder-8B": "Stable-DiffCoder-8B", "LLaDA2.0-mini": "LLaDA-mini",
         "LLaDA-flash-100B": "LLaDA-flash", "UltraLLaDA-8B": "UltraLLaDA"}
RMK = {"DiffuCoder-7B-cpGRPO": "o", "Dream-Coder-7B": "s", "Stable-DiffCoder-8B": "^",
       "LLaDA2.0-mini": "D", "LLaDA-flash-100B": "v", "UltraLLaDA-8B": "P"}
RLS = {"DiffuCoder-7B-cpGRPO": "-", "Dream-Coder-7B": "--", "Stable-DiffCoder-8B": "-.",
       "LLaDA2.0-mini": ":", "LLaDA-flash-100B": "-", "UltraLLaDA-8B": "--"}
RCOL = {"DiffuCoder-7B-cpGRPO": "#1f77b4", "Dream-Coder-7B": "#ff7f0e",
        "Stable-DiffCoder-8B": "#2ca02c", "LLaDA2.0-mini": "#d62728",
        "LLaDA-flash-100B": "#7b3fb5", "UltraLLaDA-8B": "#17a2b8"}
PARAM = {}
for r in prows:
    if r.get("param_count"): PARAM.setdefault(r["model"], r["param_count"])
pmodels = [m for m in sorted({r["model"] for r in prows}, key=lambda m: PARAM.get(m, 0))
           if "ultra" not in m.lower() and not m.upper().startswith("VAL")]

# ---------------- 4. attention ablation ----------------
fig, ax = plt.subplots(figsize=(6.0, 3.3))
for m in pmodels:
    x, y = series(m, "causal", "auc")
    if not x or not fired(m, "causal"): continue
    ax.plot(x, y, ls=RLS.get(m, "-"), marker=RMK.get(m, "o"), color=RCOL.get(m, "#888"),
            lw=1.1, ms=3.5, label=f"{RNAME.get(m, m)} ({SIZE.get(m, '?')})")
chance(ax)
ax.set_xlabel("attention edges ablated (fraction)")
ax.set_ylabel("correctness read AUC")
ax.set_ylim(0.34, 0.92); ax.margins(x=0.03)
ax.legend(loc="upper right", fontsize=9.5)
save(fig, "auc_vs_causal.png")

# ---------------- 5. dissociation (single axis, no twin) ----------------
if behavioral:
    bm = behavioral[0]["model"]
    bx = sorted({r["x"] for r in behavioral if r.get("x") is not None})
    p1 = [next((r.get("pass_at_1") for r in behavioral if r.get("x") == x), None) for x in bx]
    rx, ry = series(bm, "noise", "auc")
    fig, ax = plt.subplots(figsize=(6.0, 3.3))
    ax.plot(rx, ry, "-o", color="#c62828", lw=1.1, ms=3.5, label="internal read of correctness (AUC)")
    ax.plot(bx, p1, "--s", color="#2e7d32", lw=1.1, ms=3.5, label="generated code (pass@1)")
    chance(ax)
    ax.set_ylim(0.42, 0.86)
    ax.set_xlabel("noise magnitude ($\\times$ residual norm)")
    ax.set_ylabel("AUC / pass@1")
    ax.legend(loc="lower left", fontsize=9.5)
    save(fig, "dissociation_read_vs_generation.png")

# ---------------- 6. steering asymmetry ----------------
labels = ["baseline\n(no push)", "random\npush", "push toward\n``correct''", "push toward\n``wrong''"]
labels = [l.replace("``", "“").replace("''", "”") for l in labels]
vals = [0.433, 0.429, 0.388, 0.298]
errs = [None, 0.036, None, None]
cols = ["#9AA0A6", "#CFCECE", "#0F4D92", "#B64342"]
znote = [None, None, "z = −1.15", "z = −3.66"]
fig, ax = plt.subplots(figsize=(5.8, 3.3))
for i, (v, c) in enumerate(zip(vals, cols)):
    ax.bar(i, v, width=0.62, color=c, edgecolor="white", linewidth=0.6, zorder=3)
    if errs[i] is not None:
        ax.errorbar(i, v, yerr=errs[i], fmt="none", ecolor="#333333", elinewidth=1.0, capsize=3, zorder=5)
    label_y = v + (errs[i] + 0.011 if errs[i] is not None else 0.011)
    ax.text(i, label_y, f"{v:.3f}", ha="center", va="bottom", fontsize=10,
            fontweight="bold", color="#111111", zorder=6)
    if znote[i]:
        ax.text(i, v - 0.025, znote[i], ha="center", va="top", fontsize=9,
                color="white", fontweight="bold", zorder=6)
ax.axhline(0.433, color="#777777", ls=(0, (4, 3)), lw=0.8, zorder=1)
ax.text(3.44, 0.437, "baseline", fontsize=9, color="#555555", va="bottom", ha="right")
ax.set_xticks(range(4)); ax.set_xticklabels(labels, fontsize=9.5)
ax.set_ylabel("pass@1")
ax.set_ylim(0, 0.52)
save(fig, "steer_asymmetry.png")

# ---------------- 7. AR comparison ----------------
labels = ["DiffuCoder-7B\n(diffusion)", "Qwen3-Coder\n(autoregressive)",
          "Qwen2.5-Coder\n(autoregressive)", "GLM-4.5-Air\n(autoregressive)"]
vals = [0.789, 0.696, 0.677, 0.559]
cols = ["#0F4D92", "#42949E", "#5FA8B0", "#B64342"]
znote = ["+7.5$\\sigma$", "+6.3$\\sigma$", "+4.5$\\sigma$", "+0.5$\\sigma$ (n.s.)"]
fig, ax = plt.subplots(figsize=(6.3, 3.4))
for i, (v, c) in enumerate(zip(vals, cols)):
    ax.bar(i, v, width=0.62, color=c, edgecolor="white", linewidth=0.6, zorder=3)
    ax.text(i, v + 0.012, f"{v:.3f}", ha="center", va="bottom", fontsize=10,
            fontweight="bold", color="#111111")
    ax.text(i, v - 0.028, znote[i], ha="center", va="top", fontsize=9, color="white",
            fontweight="bold")
ax.axhline(0.53, color="#777777", ls=(0, (4, 3)), lw=0.8, zorder=1)
ax.legend([ax.lines[-1]], ["chance (shuffled-label null)"], loc="upper right",
          bbox_to_anchor=(0.99, 0.99), fontsize=9, handlelength=2.5)
ax.set_xticks(range(4)); ax.set_xticklabels(labels, fontsize=9.5)
ax.set_ylabel("correctness read AUC")
ax.set_ylim(0, 0.9)
save(fig, "compare_ar.png")

print("done")

# Record exact plotted values, input hashes and environment after all checks pass.
input_paths = [reference_path, Path(__file__).resolve()]
input_paths += sorted((REPO_ROOT / "data" / "probing").glob("decode_*.json"))
input_paths += sorted((REPO_ROOT / "data" / "perturbations" / "noise_replicates").glob("neuro_partA_*.json"))
input_paths += sorted((REPO_ROOT / "data" / "perturbations" / "interventions").glob("*.json"))
input_hashes = {str(path.relative_to(REPO_ROOT)): hashlib.sha256(path.read_bytes()).hexdigest()
                for path in input_paths}
commit = 'b38aabc848dae38b10eed39ab948588d06d58d06'
manifest = {
    "scope": "Redrawing supplied results only; no experiment reruns or statistical reanalysis",
    "numeric_reference": "code/plotting_reference.py evaluated on current repository JSON inputs",
    "exact_numeric_artist_equality": FINAL_DATA == BASELINE,
    "figure_count": len(FINAL_DATA),
    "source_commit": commit,
    "python_version": platform.python_version(),
    "matplotlib_version": mpl.__version__,
    "input_sha256": input_hashes,
    "figures": FINAL_DATA,
    "limitations": [
        "Numeric equality is to the supplied plotting script and current JSON, not experimental validity.",
        "Legacy raster images are not inputs to this standalone redraw.",
        "The dissociation plot differs numerically from graphs_original_blog; current manuscript values are retained.",
        "The comparison chart retains the existing 0.53 null line and hardcoded bar annotations.",
    ],
}
(QA_DIR / "figure_data_manifest.json").write_text(json.dumps(manifest, indent=2, allow_nan=False) + "\n")
print("verified exact numeric artist equality for all seven figures")

# Artist insertion order can depend on directory order. Compare each axis as
# a multiset of exact coordinates, retaining duplicates and every numeric value.
def canonical_payload(figures):
    return {name: [{kind: sorted(json.dumps(item, sort_keys=True, allow_nan=False)
                                      for item in values)
                    for kind, values in axis.items()}
                   for axis in axes]
            for name, axes in figures.items()}
expected_path = REPO_ROOT / "data" / "figure_values.json"
expected = json.loads(expected_path.read_text())
assert canonical_payload(FINAL_DATA) == canonical_payload(expected["figures"]), \
    "Plotted coordinates differ from frozen manuscript values"
manifest["matches_frozen_manuscript_values"] = True
manifest["frozen_values_sha256"] = hashlib.sha256(expected_path.read_bytes()).hexdigest()
(QA_DIR / "figure_data_manifest.json").write_text(json.dumps(manifest, indent=2, allow_nan=False) + "\n")
print("verified frozen manuscript coordinates for all seven figures")

